Converting long-range entanglement into mixture: tensor-network approach to local equilibration

In the out-of-equilibrium evolution induced by a quench, fast degrees of freedom generate long-range entanglement that is hard to encode with standard tensor networks. However, local observables only sense such long-range correlations through their contribution to the reduced local state as a mixture. We present a tensor network method that identifies such long-range entanglement and efficiently transforms it into mixture, much easier to represent. In this way, we obtain an effective description of the time-evolved state as a density matrix that captures the long-time behavior of local operators with finite computational resources.

==> anc/README.md <==
# Numerical data for "Converting long-range entanglement into mixture: tensor-network approach to local equilibration"

M. Frías-Pérez, L. Tagliacozzo, M. C. Bañuls, Phys. Rev. Lett. 132, 100402 (2024), arXiv:2308.04291.

This folder contains the numerical results shown in the figures of the paper and its
Supplemental Material, together with the Python scripts that generate the plots.
All data are stored as NumPy arrays (`.npy`, read with `numpy.load`).

Model: transverse-field Ising chain with next-nearest-neighbour coupling,
H = -sum_i ( sigma^z_i sigma^z_{i+1} + g sigma^x_i + J2 sigma^z_i sigma^z_{i+2} ),
quenched from the product state |X+>. In file names, `J1` is the nearest-neighbour
coupling (always 1), `g` the transverse field, `J2` the next-nearest-neighbour coupling
and `h` a longitudinal field (always 0).

## Requirements

Python 3 with `numpy`, `scipy` and `matplotlib` (tested with numpy 2.4 and
matplotlib 3.10). The plotting scripts use LaTeX for text rendering
(`text.usetex = True`), so a LaTeX installation is needed. The free-fermion code
additionally requires `autograd`.

Run each script from its own directory, e.g.

    cd truncationIntegrable && python plotTruncationIntegrable.py

## Contents by figure

| Figure | Script | Data |
|---|---|---|
| Fig. 3(a) | `entropyDecayIntegrable/plotEntropyDecayIntegrable.py` | `entropyDecayIntegrable/res_entropy_J1_1.0_J2_0.0_g_{0.5,1.0,1.5,2.0}_h_0.0.npy` |
| Fig. 3(b) | `entropyDecayNonIntegrable/plotEntropyDecayNonIntegrable.py` | `entropyDecayNonIntegrable/res_entropy_J1_1.0_J2_{0.0,0.1,0.2,0.3}_g_2.0_h_0.0.npy` |
| Fig. 4(a) | `truncationIntegrable/plotTruncationIntegrable.py` | `truncationIntegrable/res_simple_trick_g2.0.npy`, `truncationIntegrable/res_tol_entropy*_g2_.npy` |
| Fig. 4(b) | `truncationNonIntegrable/Results/plotTruncationNonIntegrable.py` | `truncationNonIntegrable/Results/res_tol_entropy_{0,20,25,30}_J2_0.1_.npy` |
| Diagonal-ensemble value in Fig. 4(b) | `truncationNonIntegrable/thermalData/finite/exactDiagonalization/Results/plot.py` | `truncationNonIntegrable/thermalData/finite/exactDiagonalization/Results/res_{full,sector}_N_*_J2_*.npy` |
| Fig. S5 | `truncationIntegrable/plotSimpleTruncation.py` | `truncationIntegrable/res_simple_trick_g2.0.npy`, `truncationIntegrable/res_tol_entropy0_g2_.npy` |
| Fig. S8 | `entropyDecayIntegrable/plotBlockSize.py` | `entropyDecayIntegrable/scalingBlockSize/res_entropy_size{2,4,6,8}_J1_1.0_J2_0.0_g_2.0_h_0.0.npy` (block size l = 2, 4, 6, 8) |
| Fig. S9 | `freeFermions/initialStates/occupation_number.py` | none (computed analytically) |

## Data format

* `res_entropy_*.npy` (Fig. 3, Fig. S8): results of the fast/slow decomposition at each
  analysed time step. The plotting scripts extract, for each time, the residual
  fast-slow entropy S(rho_fast) and the logarithmic negativity E_N between the fast
  components L_f and R_f; see the scripts for how the array is indexed.
* `res_tol_entropy*` (Fig. 4): time series, one row per time step. Column 0 is the
  time t, column 2 the bond dimension D. The transverse magnetization is
  column 4 (divided by column 3, the norm, in the integrable files).
  The number in the file name sets the residual-entropy threshold,
  eta_S = tol x 1e-3; `tol = 0` disables the mixing step (plain iTEBD).
* `res_simple_trick_g2.0.npy` (Fig. 4(a), Fig. S5): time evolution with the simple
  (direct-decomposition) truncation algorithm.
* `res_{full,sector}_N_*_J2_*.npy`: exact-diagonalization results for finite chains of
  N sites, used to extrapolate the diagonal-ensemble value <sigma_x>_DE = 0.852.

## Simulation code

* `truncationNonIntegrable/timeEvolution.py`, `truncationNonIntegrable/uMPS.py`:
  uniform-MPS time evolution (iTEBD) combined with the heuristic truncation
  algorithm described in the Supplemental Material.
* `truncationNonIntegrable/thermalData/finite/exactDiagonalization/`: exact
  diagonalization of finite chains (`hamiltonian.py`, `momentum.py`) for the
  diagonal-ensemble value.
* `freeFermions/entanglementOptimization.py`, `freeFermions/tools.py`: free-fermion
  identification of the long-range entangled mode pair (Supplemental Material,
  "Free fermion calculations").


==> anc/entropyDecayIntegrable/plotBlockSize.py <==


import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import matplotlib as mpl
import subprocess
from scipy.integrate import quad
try:
    from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
except ImportError:  # InsetPosition was removed in matplotlib 3.9
    from matplotlib.transforms import Bbox, BboxTransformTo, TransformedBbox
    class InsetPosition:
        def __init__(self, parent, lbwh):
            self.parent, self.lbwh = parent, lbwh
        def __call__(self, ax, renderer):
            return TransformedBbox(Bbox.from_bounds(*self.lbwh),
                                   BboxTransformTo(self.parent.get_position(original=False)))

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

#####################################

# First, proccess the data

# As a function of the value of the coupling

scan = [2.0, 1.5, 1.0, 0.5]
res_g = []

for g in scan:
    
    aux = np.load('./res_entropy_J1_1.0_J2_0.0_g_' + str(g) + '_h_0.0.npy')
    print(g, aux.shape)

    store = []

    for n in range(len(aux)):

        try:

            aux_t = aux[n]
            aux_t = aux_t[ aux_t[:, 5] > 0.2 ]

            idx = np.argmin(aux_t[:, 4])

            store.append([min(1, g)*aux_t[idx, 0], aux_t[idx, 4], aux_t[idx, 5]])

        except ValueError:

            pass
        
    store = np.array(store)
    store = store[::max(1, int(1/g))]
    print(g, store.shape)
    res_g.append(store) 

# As a function of the block size

scan = [2, 4, 6, 8]
res_size = []     

for size in scan:
    
    aux = np.load('./scalingBlockSize/res_entropy_size' + str(size) + '_J1_1.0_J2_0.0_g_2.0_h_0.0.npy')
    print(size, aux.shape)

    store = []

    for n in range(len(aux)):

        try:

            aux_t = aux[n]
            aux_t = aux_t[ aux_t[:, 5] > 0.2 ]

            idx = np.argmin(aux_t[:, 4])

            store.append([aux_t[idx, 0], aux_t[idx, 4], aux_t[idx, 5]])

        except ValueError:

            pass
        
    store = np.array(store)
    print(size, store.shape)
    res_size.append(store)  

# Then, plot the data as a function of the final value of the coupling and of the block size in the inset

fig, ax = plt.subplots(1, 1, figsize = (8, 6))

colors = ['cornflowerblue', 'orchid', 'lightcoral', 'sandybrown']
markers = ['o', 's', '^', 'd']
k = 0
x, y = [1.4, 4.5, 4, 2], [1e-2, 7e-3, 2e-2, 6e-1]
s = [r'$\ell = 2$', r'$\ell = 4$', r'$\ell = 6$', r'$\ell = 8$']

for n in range(4):

    ax.plot(res_size[n][:, 0], res_size[n][:, 1], markers[k], markerfacecolor = lighten_color(colors[k], amount=0.7), markeredgecolor = colors[k], label = s[n])
    #ax.text(x = x[n], y = y[n], s = neg[n], color = colors[k], fontsize = 26)
    k += 1


ax.set_ylim(1e-3, 0.3)

ax.set_yscale('log')
ax.set_xlabel(r'$t$', fontsize = 26)
#ax.set_ylabel(r'$S \left( \rho_{L_f R_f}^{\mathrm{(fast)}} \right)$', fontsize = 26)
ax.set_ylabel(r'$S \left( \rho^{\mathrm{(fast)}} \right)$', fontsize = 26)
ax.tick_params(axis='both', which='major', labelsize=26)

order = [0, 1, 2, 3]
handles, labels = plt.gca().get_legend_handles_labels()
ax.legend([handles[idx] for idx in order],[labels[idx] for idx in order], loc = 'upper right', fontsize = 26, ncol = 2, columnspacing = 0, handletextpad = -0.5, frameon = False, borderaxespad = 0)

# CONSTRUCT AN INSET FOR THE SCALING OF THE DISENTANGLING AS A FUNCTION OF THE SYSTEM SIZE

insax = fig.add_axes([0,0,1,1])
insax.set_axes_locator(InsetPosition(ax, [.01, .07, .32, .32]))

insax.tick_params(axis='both', which='major', labelsize=20)

amounts = [0.9, 0.6, 0.4, 0.1]

k = 0

for n in range(4):

    #insax.plot(res_size[n][:, 0], res_size[n][:, 1], markers[k], markerfacecolor = lighten_color(colors[0], amount=amounts[k]), markeredgecolor = colors[0])
    insax.plot(res_size[n][:, 0], res_size[n][:, 2], markers[k], markerfacecolor = lighten_color(colors[k], amount=0.7), markeredgecolor = colors[k], label = s[n])
    k += 1       

insax.set_ylabel(r'$E_N \left( \rho^{\mathrm{(fast)}} \right) $', fontsize = 20)

insax.yaxis.set_label_position("right")
insax.yaxis.tick_right()

plt.savefig('entropyDecayIntegrableSize.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )  
plt.show()






==> anc/entropyDecayIntegrable/plotEntropyDecayIntegrable.py <==


import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import matplotlib as mpl
import subprocess
from scipy.integrate import quad
try:
    from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
except ImportError:  # InsetPosition was removed in matplotlib 3.9
    from matplotlib.transforms import Bbox, BboxTransformTo, TransformedBbox
    class InsetPosition:
        def __init__(self, parent, lbwh):
            self.parent, self.lbwh = parent, lbwh
        def __call__(self, ax, renderer):
            return TransformedBbox(Bbox.from_bounds(*self.lbwh),
                                   BboxTransformTo(self.parent.get_position(original=False)))

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

#####################################

# First, proccess the data

# As a function of the value of the coupling

scan = [2.0, 1.5, 1.0, 0.5]
res_g = []

for g in scan:
    
    aux = np.load('./res_entropy_J1_1.0_J2_0.0_g_' + str(g) + '_h_0.0.npy')
    print(g, aux.shape)

    store = []

    for n in range(len(aux)):

        try:

            aux_t = aux[n]
            aux_t = aux_t[ aux_t[:, 5] > 0.2 ]

            idx = np.argmin(aux_t[:, 4])

            store.append([min(1, g)*aux_t[idx, 0], aux_t[idx, 4], aux_t[idx, 5]])

        except ValueError:

            pass
        
    store = np.array(store)
    store = store[::max(1, int(1/g))]
    print(g, store.shape)
    res_g.append(store) 

# As a function of the block size

scan = [2, 4, 6, 8]
res_size = []     

for size in scan:
    
    aux = np.load('./scalingBlockSize/res_entropy_size' + str(size) + '_J1_1.0_J2_0.0_g_2.0_h_0.0.npy')
    print(size, aux.shape)

    store = []

    for n in range(len(aux)):

        try:

            aux_t = aux[n]
            aux_t = aux_t[ aux_t[:, 5] > 0.2 ]

            idx = np.argmin(aux_t[:, 4])

            store.append([aux_t[idx, 0], aux_t[idx, 4], aux_t[idx, 5]])

        except ValueError:

            pass
        
    store = np.array(store)
    print(size, store.shape)
    res_size.append(store)  

# Then, plot the data as a function of the final value of the coupling and of the block size in the inset

fig, ax = plt.subplots(1, 1, figsize = (8, 6))

colors = ['cornflowerblue', 'orchid', 'lightcoral', 'sandybrown']
markers = ['o', 's', '^', 'd']
k = 0
x, y = [1.4, 4.5, 4, 2], [1e-2, 7e-3, 2e-2, 6e-1]
s = [r'$g = 2.0$', r'$g = 1.5$', r'$g = 1.0$', r'$g = 0.5$']


neg = [r'$E_N = 0.58$', r'$E_N = 0.73$', r'$E_N = 0.99$', r'$E_N \approx 1$']

for n in range(4):

    ax.plot(res_g[n][:, 0], res_g[n][:, 1], markers[k], markerfacecolor = lighten_color(colors[k], amount=0.7), markeredgecolor = colors[k], label = s[n])
    #ax.text(x = x[n], y = y[n], s = neg[n], color = colors[k], fontsize = 26)
    k += 1


ax.set_yscale('log')
ax.set_xlabel(r'$t$', fontsize = 26)
#ax.set_ylabel(r'$S \left( \rho_{L_f R_f}^{\mathrm{(fast)}} \right)$', fontsize = 26)
ax.set_ylabel(r'$S \left( \rho^{\mathrm{(fast)}} \right)$', fontsize = 26)
ax.tick_params(axis='both', which='major', labelsize=26)
ax.set_ylim(bottom = 5e-4, top = 9.9)

order = [3, 2, 1, 0]
handles, labels = plt.gca().get_legend_handles_labels()
ax.legend([handles[idx] for idx in order],[labels[idx] for idx in order], loc = (-0.05, 1e-4), fontsize = 26, ncol = 2, columnspacing = 0, handletextpad = -0.4, frameon = False, borderaxespad = -0.3)

# CONSTRUCT AN INSET FOR THE SCALING OF THE DISENTANGLING AS A FUNCTION OF THE SYSTEM SIZE

insax = fig.add_axes([0,0,1,1])
insax.set_axes_locator(InsetPosition(ax, [.62, .62, .35, .35]))

insax.tick_params(axis='both', which='major', labelsize=20)

amounts = [0.9, 0.6, 0.4, 0.1]

k = 0

for n in range(4):

    #insax.plot(res_size[n][:, 0], res_size[n][:, 1], markers[k], markerfacecolor = lighten_color(colors[0], amount=amounts[k]), markeredgecolor = colors[0])
    insax.plot(res_g[n][:, 0], res_g[n][:, 2], markers[k], markerfacecolor = lighten_color(colors[k], amount=0.7), markeredgecolor = colors[k], label = s[n])
    k += 1       

insax.set_ylabel(r'$E_N \left( \rho^{\mathrm{(fast)}} \right) $', fontsize = 20)
insax.set_ylim(0.25, 1)

plt.savefig('entropyDecayIntegrable.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )  
plt.show()






==> anc/entropyDecayNonIntegrable/plotEntropyDecayNonIntegrable.py <==


import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import matplotlib as mpl
import subprocess
from scipy.integrate import quad
try:
    from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
except ImportError:  # InsetPosition was removed in matplotlib 3.9
    from matplotlib.transforms import Bbox, BboxTransformTo, TransformedBbox
    class InsetPosition:
        def __init__(self, parent, lbwh):
            self.parent, self.lbwh = parent, lbwh
        def __call__(self, ax, renderer):
            return TransformedBbox(Bbox.from_bounds(*self.lbwh),
                                   BboxTransformTo(self.parent.get_position(original=False)))

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

#####################################

# First, proccess the data

# As a function of the value of the coupling

scan = [0.0, 0.1, 0.2, 0.3]
res_J2 = []

for J2 in scan:
    
    aux = np.load('./res_entropy_J1_1.0_J2_' + str(J2) + '_g_2.0_h_0.0.npy')
    print(J2, aux.shape)

    store = []

    for n in range(len(aux)):

        try:

            aux_t = aux[n]
            aux_t = aux_t[ aux_t[:, 5] > 0.4 ]

            idx = np.argmin(aux_t[:, 4])

            store.append([aux_t[idx, 0], aux_t[idx, 4], aux_t[idx, 5]])

        except ValueError:

            pass
        
    store = np.array(store)
    print(J2, store.shape)
    res_J2.append(store) 

# Then, plot the data as a function of the final value of the coupling and of the block size in the inset

fig, ax = plt.subplots(1, 1, figsize = (8, 6))

colors = ['cornflowerblue', 'orchid', 'lightcoral', 'sandybrown']
markers = ['o', 's', '^', 'd']
k = 0
s = [r'$J_2 = 0.0$', r'$J_2 = 0.1$', r'$J_2 = 0.2$', r'$J_2 = 0.3$']

for n in range(4):

    ax.plot(res_J2[n][:, 0], res_J2[n][:, 1], markers[k], markerfacecolor = lighten_color(colors[k], amount=0.7), markeredgecolor = colors[k], label = s[n])
    k += 1

ax.set_xticks(ticks = [2, 3, 4, 5])

ax.set_yscale('log')
ax.set_xlabel(r'$t$', fontsize = 26)
ax.set_ylabel(r'$S \left( \rho^{\mathrm{(fast)}} \right) $', fontsize = 26)
ax.tick_params(axis='both', which='major', labelsize=26)
ax.legend(loc = 'lower left', fontsize = 26, ncol = 1, columnspacing = 0, handletextpad = -0.4, frameon = False, borderaxespad = 0)

# CONSTRUCT AN INSET FOR THE SCALING OF THE DISENTANGLING AS A FUNCTION OF THE SYSTEM SIZE

insax = fig.add_axes([0,0,1,1])
insax.set_axes_locator(InsetPosition(ax, [.62, .62, .35, .35]))

insax.tick_params(axis='both', which='major', labelsize=20)
insax.tick_params(axis='both', which='minor', labelsize=20)
k = 0

for n in range(4):

    insax.plot(res_J2[n][::2, 0], res_J2[n][::2, 2], markers[k], markerfacecolor = lighten_color(colors[k], amount=0.7), markeredgecolor = colors[k])
    k += 1       

insax.set_ylabel(r'$E_N \left( \rho^{\mathrm{(fast)}} \right) $', fontsize = 20)

plt.savefig('entropyDecayNonIntegrable.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )  
plt.show()








==> anc/freeFermions/entanglementOptimization.py <==

import autograd.numpy as np
import matplotlib.pyplot as plt
from tools import *
from scipy.optimize import minimize
from autograd import grad

np.random.seed(0)
np.set_printoptions(precision = 3, threshold = 1000, linewidth = 1000)

N, J, g0, g1 = 8*10**2, 1, 10**4, 0.5

A, B = -g0*np.diag(np.ones(N)) + J*(np.diag(np.ones(N-1), k = 1) + np.diag(np.ones(N-1), k = -1))/2,  J*(np.diag(np.ones(N-1), k = 1) - np.diag(np.ones(N-1), k = -1))/2

H = np.zeros((2*N, 2*N))
H[:N, :N], H[N:, N:] = A, -A
H[:N, N:], H[N:, :N] = B, -B

w, v = np.linalg.eigh(H)

idx = [2*N-1-k for k in range(N)] + [k for k in range(N)]
w, v = w[idx], v[:, idx]

aux1, aux2 = np.transpose(np.conj(v))[:N, :N], np.transpose(np.conj(v))[:N, N:]
aux1, aux2 = np.transpose(np.conj(aux1)), np.transpose(aux2)

print('cbasis', np.amax(abs(aux1@np.transpose(aux2) + aux2@np.transpose(aux1))))
print('cbasis', np.amax(abs(aux1@np.transpose(np.conj(aux1)) + aux2@np.transpose(np.conj(aux2)) - np.eye(N))))

# DEFINE THE SYMBOL MATRIX AND TRANSFORM IT TO THE SPATIAL BASIS

cMatrix = np.zeros((2*N, 2*N))
cMatrix[N:, N:] = np.eye(N)

def cBasis(cMatrix, v1, v2, N):
 
    """
    
    Function that takes as an input the symbol matrix of a gaussian fermionic state in a basis d, d^dagger, and transforms it to the basis

    c = \sum v1 d + v2 d^dagger

    Parameters
    ----------
    
    Returns
    ----------

    """

    newCorrelationMatrix = np.zeros((2*N, 2*N), dtype = np.complex128)

    newCorrelationMatrix[:N, :N] = np.conj(v1)@cMatrix[:N, :N]@np.transpose(v1) + np.conj(v2)@cMatrix[N:, :N]@np.transpose(v1) \
                                   + np.conj(v1)@cMatrix[:N, N:]@np.transpose(v2) + np.conj(v2)@cMatrix[N:, N:]@np.transpose(v2) 
    newCorrelationMatrix[N:, :N] = v1@cMatrix[N:, :N]@np.transpose(v1) + v2@cMatrix[:N, :N]@np.transpose(v1) + v1@cMatrix[N:, N:]@np.transpose(v2) \
                                   + v2@cMatrix[:N, N:]@np.transpose(v2)
    newCorrelationMatrix[N:, N:] = v1@cMatrix[N:, N:]@np.transpose(np.conj(v1)) + v2@cMatrix[:N, N:]@np.transpose(np.conj(v1)) \
                                   + v1@cMatrix[N:, :N]@np.transpose(np.conj(v2)) + v2@cMatrix[:N, :N]@np.transpose(np.conj(v2))
    newCorrelationMatrix[:N, N:] = np.conj(v1)@cMatrix[:N, N:]@np.transpose(np.conj(v1)) + np.conj(v2)@cMatrix[N:, N:]@np.transpose(np.conj(v1)) \
                                   + np.conj(v1)@cMatrix[:N, :N]@np.transpose(np.conj(v2)) + np.conj(v2)@cMatrix[N:, :N]@np.transpose(np.conj(v2))    

    return newCorrelationMatrix
   
cMatrix = cBasis(cMatrix, aux1, aux2, N) #SYMBOL MATRIX IN THE SPATIAL BASIS

# FIND THE BASIS WHERE THE EVOLVING HAMILTONIAN IS QUADRATIC

A, B = -g1*np.diag(np.ones(N)) + J*(np.diag(np.ones(N-1), k = 1) + np.diag(np.ones(N-1), k = -1))/2,  J*(np.diag(np.ones(N-1), k = 1) - np.diag(np.ones(N-1), k = -1))/2

H = np.zeros((2*N, 2*N))
H[:N, :N], H[N:, N:] = A, -A
H[:N, N:], H[N:, :N] = B, -B

w, v = np.linalg.eigh(H)
idx = [2*N-1-k for k in range(N)] + [k for k in range(N)]
w, v = w[idx], v[:, idx]

# FIX THE ZERO MODE PROBLEM

if np.any(abs(w) < 1e-15):

    degW, degV = w[abs(w) < 1e-15], v[:, abs(w) < 1e-15]

    mu1, gamma1, mu2, gamma2 = degV[:N, 0], degV[N:, 0], degV[:N, 1], degV[N:, 1]

    a, b, c = gamma2@mu2, gamma2@mu1 + mu1@gamma2, gamma1@mu1

    x = -b + np.sqrt( b**2 - 4*a*c)
    x /= 2*a

    a, b = 1/np.sqrt( 1 + abs(x)**2), x/np.sqrt( 1 + abs(x**2) )

    mu1, gamma1 = a*mu1 + b*mu2, a*gamma1 + b*gamma2

    degV[:N, 0], degV[N:, 0] = mu1, gamma1
    degV[:N, 1], degV[N:, 1] = gamma1.conj(), mu1.conj()

    v[:, abs(w) < 1e-15] = degV

else:
    
    pass

# WRITE THE SYMBOL MATRIX IN THIS NEW BASIS

aux1, aux2 = np.transpose(np.conj(v))[:N, :N], np.transpose(np.conj(v))[:N, N:]

print('cbasis', np.amax(abs(aux1@np.transpose(aux2) + aux2@np.transpose(aux1))))
print('cbasis', np.amax(abs(aux1@np.transpose(np.conj(aux1)) + aux2@np.transpose(np.conj(aux2)) - np.eye(N))))


spatialMatrix = np.copy(cMatrix)

nSteps, deltaT, trace = 10**2, 0.1, 4
tol = 1e-2

timeEvolution = np.zeros((2*N, 2*N), dtype = np.complex128)
timeEvolution[:N, :N], timeEvolution[N:, N:] = np.conj(aux1), aux1
timeEvolution[:N, N:], timeEvolution[N:, :N] = np.conj(aux2), aux2

ev = np.array([np.exp(+1j*2*deltaT*w[:N]), np.exp(-1j*2*deltaT*w[:N])])
ev = ev.reshape(-1)

timeEvolution = np.transpose(np.conj(timeEvolution))@np.diag(ev)@timeEvolution

# EVOLVE THE SYMBOL MATRIX IN THIS BASIS

res = []

for t in range(nSteps):

    print('time', t*deltaT)

    # CREATE THE CORRELATION MATRICES OF THE LEFT, BLOCK AND RIGHT

    left = spatialMatrix[[int(n) for n in np.arange(0, (N-trace)/2)] + [N+int(n) for n in np.arange(0, (N-trace)/2)]]
    left = left[:, [int(n) for n in np.arange(0, (N-trace)/2)] + [N+int(n) for n in np.arange(0, (N-trace)/2)]]    

    block = spatialMatrix[[int(n) for n in np.arange((N-trace)/2, (N+trace)/2)] + [N+int(n) for n in np.arange((N-trace)/2, (N+trace)/2)]]
    block = block[:, [int(n) for n in np.arange((N-trace)/2, (N+trace)/2)] + [N+int(n) for n in np.arange((N-trace)/2, (N+trace)/2)]]

    right = spatialMatrix[[int(n) for n in np.arange((N+trace)/2, N)] + [N+int(n) for n in np.arange((N+trace)/2, N)]]
    right = right[:, [int(n) for n in np.arange((N+trace)/2, N)] + [N+int(n) for n in np.arange((N+trace)/2, N)]]

    print('sizes', left.shape, block.shape, right.shape)
    print('hermiticity', np.amax(abs( left - left.T.conj() )), np.amax(abs( block - block.T.conj() )), np.amax(abs( right - right.T.conj() )))   

    # CONSTRUCT A REDUCED DENSITY MATRIX CONSISTING OF THE MODES ON THE LEFT AND THE RIGHT THAT ARE ENTANGLED WITH SOMETHING

    gammaLeft,  muLeft,  dLeft,  tdLeft  = diag(left, tol)
    gammaBlock, muBlock, dBlock, tdBlock = diag(block, tol)
    gammaRight, muRight, dRight, tdRight = diag(right, tol)  

    if t*deltaT >= 4:

        leftRight = np.delete(spatialMatrix, [int(n) for n in np.arange((N-trace)/2, (N+trace)/2)] + [N+int(n) for n in np.arange((N-trace)/2, (N+trace)/2)], axis = 0)
        leftRight = np.delete(leftRight, [int(n) for n in np.arange((N-trace)/2, (N+trace)/2)] + [N+int(n) for n in np.arange((N-trace)/2, (N+trace)/2)], axis = 1)

        print('left right size', leftRight.shape)
        print('hermicity', np.amax(abs( leftRight - leftRight.T.conj() )))

        cBasis = np.block([[gammaLeft, np.zeros((tdLeft, dLeft)), muLeft, np.zeros((tdLeft, dLeft))],
                           [np.zeros((tdRight, dRight)), gammaRight, np.zeros((tdRight, dRight)), muRight],
                           [muLeft.conj(), np.zeros((tdLeft, dLeft)), gammaLeft.conj(), np.zeros((tdLeft, dLeft))],
                           [np.zeros((tdRight, dRight)), muRight.conj(), np.zeros((tdRight, dRight)), gammaRight.conj()]])

        print('cBasis size', cBasis.shape)
        print('isometry', np.amax(abs( cBasis@cBasis.T.conj() - np.eye(2*(tdLeft + tdRight)) )))
        print('unitary', np.amax(abs( cBasis.T.conj()@cBasis - np.eye(2*(dLeft + dRight)) )))

        projLeftRight = cBasis@leftRight@cBasis.T.conj()

        # OPTIMIZE THE ENTANGLEMENT IN THIS PARTITION

        def entanglementOpt(x):

            # CONSTRUCT THE HAMILTONIAN

            alphaL, betaL, alphaR, betaR = x[:2*tdLeft**2], x[2*tdLeft**2:4*tdLeft**2], x[4*tdLeft**2:4*tdLeft**2 + 2*tdRight**2], x[4*tdLeft**2 + 2*tdRight**2:4*tdLeft**2 + 4*tdRight**2]
            alphaL, betaL, alphaR, betaR = alphaL[:tdLeft**2] + 1j*alphaL[tdLeft**2:], betaL[:tdLeft**2] + 1j*betaL[tdLeft**2:], alphaR[:tdRight**2] + 1j*alphaR[tdRight**2:], betaR[:tdRight**2] + 1j*betaR[tdRight**2:]
            alphaL, betaL, alphaR, betaR = alphaL.reshape(tdLeft, tdLeft), betaL.reshape(tdLeft, tdLeft), alphaR.reshape(tdRight, tdRight), betaR.reshape(tdRight, tdRight)

            alphaL, alphaR = alphaL + np.conj(alphaL.T), alphaR + np.conj(alphaR.T)
            betaL, betaR = betaL - betaL.T, betaR - betaR.T

            hL = np.block([[alphaL, -np.conj(betaL)],
                          [betaL,  -np.conj(alphaL)]])

            hR = np.block([[alphaR, -np.conj(betaR)],
                          [betaR,  -np.conj(alphaR)]])

            wL, vL = np.linalg.eigh(hL)
            wR, vR = np.linalg.eigh(hR)

            # CONSTRUCT THE CHANGE OF BASIS

            gammaL, muL = np.conj(vL.T)[:tdLeft, :tdLeft], np.conj(vL.T)[:tdLeft, tdLeft:]
            gammaR, muR = np.conj(vR.T)[:tdRight, :tdRight], np.conj(vR.T)[:tdRight, tdRight:]

            cBasis = np.block([[gammaL, np.zeros((tdLeft, tdLeft)), muL, np.zeros((tdLeft, tdLeft))],
                               [np.zeros((tdRight, tdRight)), gammaR, np.zeros((tdRight, tdRight)), muR],
                               [np.conj(muL), np.zeros((tdLeft, tdLeft)), np.conj(gammaL), np.zeros((tdLeft, tdLeft))],
                               [np.zeros((tdRight, tdRight)), np.conj(muR), np.zeros((tdRight, tdRight)), np.conj(gammaR)]])     

            diag = np.block([ wL[:tdLeft], wR[:tdRight], wL[tdLeft:][::-1], wR[tdRight:][::-1] ])

            aux = np.conj(cBasis.T)@np.diag(np.exp(1j*diag))@cBasis@projLeftRight@np.conj(cBasis.T)@np.diag(np.exp(-1j*diag))@cBasis

            idx = [0] + [tdLeft] + [tdLeft + tdRight] + [2*tdLeft + tdRight]

            aux = aux[:, idx]
            aux = aux[idx]

            if np.random.randint(10000) == 0:

                print(-np.trace(aux@aux))        
                w, v = np.linalg.eigh(aux)
                print(w)
                print(aux)
                print('entropy', -np.sum(w*np.log2(w)))

            return -np.trace(aux@aux) 

        

        def entanglementFunc(x):

            # CONSTRUCT THE HAMILTONIAN

            alphaL, betaL, alphaR, betaR = x[:2*tdLeft**2], x[2*tdLeft**2:4*tdLeft**2], x[4*tdLeft**2:4*tdLeft**2 + 2*tdRight**2], x[4*tdLeft**2 + 2*tdRight**2:4*tdLeft**2 + 4*tdRight**2]
            alphaL, betaL, alphaR, betaR = alphaL[:tdLeft**2] + 1j*alphaL[tdLeft**2:], betaL[:tdLeft**2] + 1j*betaL[tdLeft**2:], alphaR[:tdRight**2] + \
                                            1j*alphaR[tdRight**2:], betaR[:tdRight**2] + 1j*betaR[tdRight**2:]
            alphaL, betaL, alphaR, betaR = alphaL.reshape(tdLeft, tdLeft), betaL.reshape(tdLeft, tdLeft), alphaR.reshape(tdRight, tdRight), betaR.reshape(tdRight, tdRight)

            alphaL, alphaR = alphaL + np.conj(alphaL.T), alphaR + np.conj(alphaR.T)
            betaL, betaR = betaL - betaL.T, betaR - betaR.T

            hL = np.block([[alphaL, -np.conj(betaL)],
                          [betaL,  -np.conj(alphaL)]])

            hR = np.block([[alphaR, -np.conj(betaR)],
                          [betaR,  -np.conj(alphaR)]])

            wL, vL = np.linalg.eigh(hL)
            wR, vR = np.linalg.eigh(hR)

            # CONSTRUCT THE CHANGE OF BASIS

            gammaL, muL = np.conj(vL.T)[:tdLeft, :tdLeft], np.conj(vL.T)[:tdLeft, tdLeft:]
            gammaR, muR = np.conj(vR.T)[:tdRight, :tdRight], np.conj(vR.T)[:tdRight, tdRight:]

            localcBasis = np.block([[gammaL, np.zeros((tdLeft, tdLeft)), muL, np.zeros((tdLeft, tdLeft))],
                               [np.zeros((tdRight, tdRight)), gammaR, np.zeros((tdRight, tdRight)), muR],
                               [np.conj(muL), np.zeros((tdLeft, tdLeft)), np.conj(gammaL), np.zeros((tdLeft, tdLeft))],
                               [np.zeros((tdRight, tdRight)), np.conj(muR), np.zeros((tdRight, tdRight)), np.conj(gammaR)]])     

            diag = np.block([ wL[:tdLeft], wR[:tdRight], wL[tdLeft:][::-1], wR[tdRight:][::-1] ])

            aux = np.conj(localcBasis.T)@np.diag(np.exp(1j*diag))@localcBasis@projLeftRight@np.conj(localcBasis.T)@np.diag(np.exp(-1j*diag))@localcBasis

            idx = [0] + [tdLeft] + [tdLeft + tdRight] + [2*tdLeft + tdRight]

            # ANALYZE THE SOLUTION

            modePair = aux[:, idx]
            modePair = modePair[idx]

            print(modePair)
        
            w, v = np.linalg.eigh(modePair)

            modeSingle = modePair[[0, 2]][:, [0, 2]]
            
            wL = np.linalg.eigvalsh(modeSingle)

            global t
            print(t, t*deltaT)

            res.append([t*deltaT, -np.sum(w*np.log2(w)), -np.sum(wL*np.log2(wL)), 2*np.log2(np.sum(np.sqrt(wL)))])
            np.save('res' + str(g1) + '.npy', np.array(res))

            print('fast slow entropy', -np.sum(w*np.log2(w)), 'left right entropy', -np.sum(wL*np.log2(wL)), 'renyi 1/2 entropy', 2*np.log2(np.sum(np.sqrt(wL))))

            '''
            
            # UNDO THE CHANGE OF BASIS

            aux = np.zeros((2*(tdLeft + tdRight), 2*(tdLeft + tdRight)), dtype = complex)

            aux[np.ix_(idx, idx)] = modePair
            np.fill_diagonal(aux, 0)

            aux = localcBasis@np.diag(np.exp(-1j*diag))@localcBasis.T.conj()@aux@localcBasis@np.diag(np.exp(1j*diag))@localcBasis.T.conj()

            global cBasis

            aux = cBasis.T.conj()@aux@cBasis

            fastModes = np.ones((2*N, 2*N), dtype = complex)   
            fastModes *= 1e-30

            idx = [int(n) for n in np.arange(0, (N-trace)/2)] + [int(n) for n in np.arange((N+trace)/2, N)] + \
                            [N+int(n) for n in np.arange(0, (N-trace)/2)] + [N+int(n) for n in np.arange((N+trace)/2, N)]

            fastModes[np.ix_(idx, idx)] = aux

            fig, ax = plt.subplots()
            im = ax.imshow(abs(fastModes))
            plt.show()

            for t in range(10):

                np.save('fastModes' + str(t) + '.npy', fastModes)

                for iteration in range(10):

                    fastModes = timeEvolution@fastModes@np.conj(np.transpose(timeEvolution)) 

                fig, ax = plt.subplots()
                plt.title('time t =' + str(10*(t+1)))
                im = ax.imshow(abs(fastModes))
                plt.show()          

                fig, ax = plt.subplots()
                plt.title('time t =' + str(10*(t+1)))
                im = ax.imshow(np.log(abs(fastModes)))
                plt.show()   

            '''         
            
        x0 = 1-2*np.random.rand(4*tdLeft**2 + 4*tdRight**2)
        g = grad(entanglementOpt)    

        sol = minimize(entanglementOpt, x0)
        print('fun', sol.fun, 'success', sol.success, 'status', sol.status, 'message', sol.message)

        print('----------------------------------')
        if t*deltaT < 4:
            pass
        else:
            entanglementFunc(sol.x)       

        

    else:

        print('insufficient dimension')

    # CONTINUE WITH THE EVOLUTION

    spatialMatrix = timeEvolution@spatialMatrix@np.conj(np.transpose(timeEvolution))  
    print('-------------------------------------------------------------------')






==> anc/freeFermions/initialStates/occupation_number.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib as mpl
import subprocess

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2
mpl.rcParams['lines.linewidth'] = 3

fig, (ax1, ax2, ax3, ax4) =  plt.subplots(nrows = 1, ncols = 4, figsize = (32, 6))

def dispersion_relation(k, h, N):
    return np.sqrt( (h - np.cos( 2*np.pi*k/N ) )**2 + np.sin( 2*np.pi*k/N )**2 )

def bogoliouv_angle(k, h, N):

    mat = np.zeros((2, 2), dtype = complex)

    mat[0, 0], mat[1, 1] = h/2 - np.cos(2*np.pi*k/N), -h/2
    mat[0, 1], mat[1, 0] = 1j*np.sin(2*np.pi*k/N)/2, -1j*np.sin(2*np.pi*k/N)/2

    theta1 = np.arctan2(np.sin(2*np.pi*k/N)/(np.cos(2*np.pi*k/N) - h), 1)
    theta2 = np.arctan2(-np.sin(2*np.pi*k/N)/(np.cos(2*np.pi*k/N) - h), -1)

    c_basis = np.zeros((2, 2), dtype = complex)

    c_basis[0, 0], c_basis[1, 1] = np.cos(theta1/2), np.cos(theta1/2)
    c_basis[0, 1], c_basis[1, 0] = 1j*np.sin(theta1/2), 1j*np.sin(theta1/2)

    mat = c_basis.T.conj()@mat@c_basis

    if mat[0, 0] >= mat[1, 1]:
        return theta1

    else:
        return theta2

def occupation_number_plus_k(k, h_0, h, N):
    return 1/2 + np.cos(bogoliouv_angle(k, h_0, N) - bogoliouv_angle(k, h, N))/2

def occupation_number_minus_k(k, h_0, h, N):
    return 1/2 - np.cos(bogoliouv_angle(k, h_0, N) - bogoliouv_angle(k, h, N))/2

def coherence(k, h_0, h, N):
    return np.sin(bogoliouv_angle(k, h_0, N) - bogoliouv_angle(k, h, N))/2

def group_velocity(k, h, N):
    return h*np.sin( 2*np.pi*k/N )/dispersion_relation(k, h, N)

# Plot group velocity, occupation numbers, coherences

color = ['orchid', 'cornflowerblue', 'lightcoral', 'sandybrown']

h = 0.5
h_0, N = 1e5, 10001
momenta = np.arange( -(N-1)/2, (N-1)/2)

ax1.plot(2*np.pi*momenta/N, [1 - occupation_number_plus_k(k, h_0, h, N) for k in momenta], label = r'$\langle b^\dagger_k b_k \rangle$', ls = '-', c = color[0])
ax1.plot(2*np.pi*momenta/N, [coherence(k, h_0, h, N) for k in momenta], label = r'$\langle b_{-k} b_k \rangle$', ls = '--', c = color[0])
ax1.plot(2*np.pi*momenta/N, [group_velocity(k, h, N) for k in momenta], label = r'$v_k^g$', ls = ':', c = 'k')#color[0])
ax1.text(-2.8, 0.85, s = r'$g = 0.5$', fontsize = 30)

h = 1.0
h_0, N = 1e5, 10001
momenta = np.arange( -(N-1)/2, (N-1)/2)

ax2.plot(2*np.pi*momenta/N, [1 - occupation_number_plus_k(k, h_0, h, N) for k in momenta], ls = '-', c = color[1])
ax2.plot(2*np.pi*momenta/N, [coherence(k, h_0, h, N) for k in momenta], ls = '--', c = color[1])
ax2.plot(2*np.pi*momenta/N, [group_velocity(k, h, N) for k in momenta], ls = ':', c = color[1])
ax2.text(-2.8, 0.85, s = r'$g = 1.0$', fontsize = 30)

h = 1.5
h_0, N = 1e5, 10001
momenta = np.arange( -(N-1)/2, (N-1)/2)

ax3.plot(2*np.pi*momenta/N, [1 - occupation_number_plus_k(k, h_0, h, N) for k in momenta], ls = '-', c = color[2])
ax3.plot(2*np.pi*momenta/N, [coherence(k, h_0, h, N) for k in momenta], ls = '--', c = color[2])
ax3.plot(2*np.pi*momenta/N, [group_velocity(k, h, N) for k in momenta], ls = ':', c = color[2])
ax3.text(-2.8, 0.85, s = r'$g = 1.5$', fontsize = 30)

h = 2.0
h_0, N = 1e5, 10001
momenta = np.arange( -(N-1)/2, (N-1)/2)

ax4.plot(2*np.pi*momenta/N, [1 - occupation_number_plus_k(k, h_0, h, N) for k in momenta], label = r'$\langle b^\dagger_k b_k \rangle$', ls = '-', c = color[3])
ax4.plot(2*np.pi*momenta/N, [coherence(k, h_0, h, N) for k in momenta], label = r'$\langle b_{-k} b_k \rangle$', ls = '--', c = color[3])
ax4.plot(2*np.pi*momenta/N, [group_velocity(k, h, N) for k in momenta], label = r'$v_k^g$', ls = ':', c = color[3])
ax4.text(-2.8, 0.85, s = r'$g = 2.0$', fontsize = 30)

# Make the legend

ax1.legend(loc = 'lower right', fontsize = 32, frameon = False, borderaxespad = 0, handletextpad = 0.5)

leg = ax1.get_legend()
hl_dict = {handle.get_label(): handle for handle in getattr(leg, 'legend_handles', None) or leg.legendHandles}

print(hl_dict)

hl_dict[r'$\langle b^\dagger_k b_k \rangle$'].set_color('black')
hl_dict[r'$\langle b_{-k} b_k \rangle$'].set_color('black')
hl_dict[r'$v_k^g$'].set_color('black')

# Rest of the stuff

ax1.axhline(y = 0, color = 'tab:gray', ls = '-', lw = 2)
ax2.axhline(y = 0, color = 'tab:gray', ls = '-', lw = 2)
ax3.axhline(y = 0, color = 'tab:gray', ls = '-', lw = 2)
ax4.axhline(y = 0, color = 'tab:gray', ls = '-', lw = 2)

ax1.set_xlabel(r'$k$', fontsize = 32, labelpad = 1.0)
ax2.set_xlabel(r'$k$', fontsize = 32, labelpad = 1.0)
ax3.set_xlabel(r'$k$', fontsize = 32, labelpad = 1.0)
ax4.set_xlabel(r'$k$', fontsize = 32, labelpad = 1.0)

ax1.set_ylim(-1.1, 1.1)
ax2.set_ylim(-1.1, 1.1)
ax3.set_ylim(-1.1, 1.1)
ax4.set_ylim(-1.1, 1.1)

ax1.tick_params(axis='both', which='major', labelsize=32)
ax2.tick_params(axis='both', which='major', labelsize=32)
ax3.tick_params(axis='both', which='major', labelsize=32)
ax4.tick_params(axis='both', which='major', labelsize=32)

plt.savefig('occupation_number.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )

plt.show()




==> anc/freeFermions/tools.py <==

import autograd.numpy as np
import matplotlib.pyplot as plt

def diag(correlationMatrix, tol = None):

    w, v = np.linalg.eigh(correlationMatrix)  
    dim = correlationMatrix.shape[0]/2  
    dim = int(dim)

    idx = [k for k in range(dim)] + [2*dim - 1 - k for k in range(dim)]
    w, v = w[idx], v[:, idx]

    # ADD A TOLERANCE TO KEEP ONLY SOME OF THE EIGENVALUES

    if tol == None:
        pass

    else:

        idx = (w > tol) & (w < 1-tol)
        w, v = w[idx], v[:, idx]

    truncatedDim = w.shape[0]/2 
    truncatedDim = int(truncatedDim)

    if truncatedDim > 0:

        # IDENTIFY THE PARTS FROM THE EIGENVALUES

        gamma, mu = v[:dim, :truncatedDim], v[dim:, :truncatedDim]
        gamma, mu = gamma.T.conj(), mu.T.conj()

        #assert np.amax(abs(gamma@gamma.T.conj() + mu@mu.T.conj() - np.eye(truncatedDim))) < 1e-12, 'first condition'
        #assert np.amax(abs(gamma@mu.T + mu@gamma.T)) < 1e-12, 'second condition'

        print(np.amax(abs(gamma@gamma.T.conj() + mu@mu.T.conj() - np.eye(truncatedDim))), 1e-12, 'first condition')
        print(np.amax(abs(gamma@mu.T + mu@gamma.T)), 1e-12, 'second condition')

        # CHANGE OF BASIS

        cBasis = np.zeros((2*truncatedDim, 2*dim), dtype = complex)
        cBasis[:truncatedDim, :dim], cBasis[:truncatedDim, dim:] = gamma, mu
        cBasis[truncatedDim:, :dim], cBasis[truncatedDim:, dim:] = mu.conj(), gamma.conj()

        # assert np.amax(abs( cBasis@cBasis.T.conj() - np.eye(2*truncatedDim) )) < 1e-12, 'isometry condition'  
        # assert np.amax(abs( cBasis.T.conj()@cBasis - np.eye(2*dim) )) < 1e-13, 'unitary condition'

        return gamma, mu, dim, truncatedDim

    else:

        return np.zeros((truncatedDim, dim)), np.zeros((truncatedDim, dim)), dim, truncatedDim

    


==> anc/truncationIntegrable/plotSimpleTruncation.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import matplotlib as mpl
from scipy.integrate import quad

# Create the function that computes the exact value of the transverse magnetization at time t

def exactDispersionRelation(J, g, k):
    return abs(J) * np.sqrt(np.sin(k) ** 2 + (g - np.cos(k)) ** 2)

def exactTransverseMagnetization(t, J, g):

    return (1/np.pi)*quad(lambda k:
        (np.cos(2*exactDispersionRelation(J, g, k)*t)*np.sin(k)**2 + (np.cos(k) - g)**2)/exactDispersionRelation(J, g, k)**2, 0, np.pi)[0]
       
# Define a few parameters

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

color = ['orchid', 'lightcoral', 'sandybrown']

g = 2

# Load the results of the simple truncation and compute the exact values

simple_truncation = np.load('./res_simple_trick_g2.0.npy')

exact = np.zeros((len(np.arange(0, 8, 0.01)), 2), dtype = complex)
exact[:, 0] = np.arange(0, 8, 0.01)
exact[:, 1] = [exactTransverseMagnetization(2*t, J = 1, g = g) for t in np.arange(0, 8, 0.01)]

# Define the figure

fig, ax = plt.subplots(1, 1, figsize = (8, 6))

# Make the main plot

k = 0    
for tol in [0]:

    res = np.load('./res_tol_entropy' + str(tol) + '_g' + str(g) + '_.npy')[:800]
    print(res.shape)
    # ax.plot(res[:, 0], res[:, 4]/res[:, 3], color[k])

    k += 1

ax.plot(simple_truncation[:, 0], simple_truncation[:, 2], color = color[k])
ax.plot(exact[:, 0], exact[:, 1], ls = '--', color = 'k', lw = 1)    

ax.set_ylim(0.75, 1.02)
ax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$\langle \sigma_x \rangle$', fontsize = 24)
ax.tick_params(axis='both', which='major', labelsize=24)

# Early times inset

insax1 = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.25, .64, .6, .35),
                   bbox_transform=ax.transAxes)

k = 0    

for tol in [0]:

    res = np.load('./res_tol_entropy' + str(tol) + '_g' + str(g) + '_.npy')[:800]
    print(res.shape)
    # insax1.plot(res[:, 0], res[:, 4]/res[:, 3], color[k])

    k += 1

insax1.plot(simple_truncation[:, 0], simple_truncation[:, 2], color = color[k])
insax1.plot(exact[:, 0], exact[:, 1], ls = '--', color = 'k', lw = 1) 

insax1.set_ylim(0.865, 0.885)
insax1.set_xlim(2, 7)

# Vertical lines for the cuts

for x in [2.6, 3.9, 5.0, 5.7, 6.8, 7.9, 8.6, 9.7, 10.7]:
    insax1.axvline(x = x, color = 'tab:gray', ls = '--', linewidth = 1)

insax1.tick_params(axis='both', which='major', labelsize=18)

res_inset1 = mark_inset(ax, insax1, loc1 = 2, loc2 = 4, edgecolor = 'gray', alpha = 0.3)



# Save the figure

plt.savefig('simpleTruncation.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )     

plt.show()




==> anc/truncationIntegrable/plotTruncationIntegrable.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import matplotlib as mpl
from scipy.integrate import quad

# Create the function that computes the exact value of the transverse magnetization at time t

def exactDispersionRelation(J, g, k):
    return abs(J) * np.sqrt(np.sin(k) ** 2 + (g - np.cos(k)) ** 2)

def exactTransverseMagnetization(t, J, g):

    return (1/np.pi)*quad(lambda k:
        (np.cos(2*exactDispersionRelation(J, g, k)*t)*np.sin(k)**2 + (np.cos(k) - g)**2)/exactDispersionRelation(J, g, k)**2, 0, np.pi)[0]
       
# Define a few parameters

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

color = ['orchid', 'cornflowerblue', 'lightcoral', 'sandybrown', 'C0', 'C1', 'C2', 'C3', 'C4']

g = 2

# Load the results of the simple truncation and compute the exact values

simple_truncation = np.load('./res_simple_trick_g2.0.npy')

exact = np.zeros((len(np.arange(0, 50, 0.01)), 2), dtype = complex)
exact[:, 0] = np.arange(0, 50, 0.01)
exact[:, 1] = [exactTransverseMagnetization(2*t, J = 1, g = g) for t in np.arange(0, 50, 0.01)]

# Define the figure

fig, ax = plt.subplots(1, 1, figsize = (8, 6))

# Make the main plot

k = 0    
for tol in [0, 5, 10, 15, 20, 25, 30]:

    res = np.load('./res_tol_entropy' + str(tol) + '_g' + str(g) + '_.npy')
    print(res.shape)
    ax.plot(res[:, 0], res[:, 4]/res[:, 3], color[k])

    k += 1

ax.plot(simple_truncation[:, 0], simple_truncation[:, 2], color = color[k])
ax.plot(exact[:, 0], exact[:, 1], ls = '--', color = 'k', lw = 1)    

ax.axhline( y = exact[-1, 1], color = 'tab:gray', ls = '--')

ax.set_ylim(0.75, 1.02)
ax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$\langle \sigma_x \rangle$', fontsize = 24)
ax.tick_params(axis='both', which='major', labelsize=24)

# Bond dimension inset

insax_bond_dimension = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.2, .675, .70, .3),
                   bbox_transform=ax.transAxes)

insax_bond_dimension.set_yscale('log')

k = 0    

for tol in [0, 15]:

    res = np.load('./res_tol_entropy' + str(tol) + '_g' + str(g) + '_.npy')
    insax_bond_dimension.plot(res[:, 0], res[:, 2], color[k])
    k += 1

insax_bond_dimension.tick_params(axis='both', which='major', labelsize=18)
insax_bond_dimension.set_ylabel(r'$D$', fontsize = 24, labelpad = -5)

# Early times inset

insax1 = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.2, .1, .3, .27),
                   bbox_transform=ax.transAxes)

k = 0    

for tol in [0, 15]:

    res = np.load('./res_tol_entropy' + str(tol) + '_g' + str(g) + '_.npy')
    print(res.shape)
    insax1.plot(res[:, 0], res[:, 4]/res[:, 3], color[k])

    k += 1

insax1.axhline( y = exact[-1, 1], color = 'tab:gray', ls = '--')

insax1.plot(simple_truncation[:, 0], simple_truncation[:, 2], color = color[k])
insax1.plot(exact[:, 0], exact[:, 1], ls = '--', color = 'k', lw = 1) 

insax1.set_ylim(0.85, 0.9)
insax1.set_xlim(1, 8)

# Vertical lines for the cuts

for x in [2.6, 3.9, 5.0, 5.7, 6.8, 7.9, 8.6, 9.7, 10.7]:
    insax1.axvline(x = x, color = 'tab:gray', ls = '--', linewidth = 1)

insax1.tick_params(axis='both', which='major', labelsize=18)

res_inset1 = mark_inset(ax, insax1, loc1 = 1, loc2 = 3, edgecolor = 'gray', alpha = 0.3)

# Late time inset

insax2 = inset_axes(ax, "100%", "100%",
                    bbox_to_anchor=(.65, .1, .3, .27),
                    bbox_transform=ax.transAxes)

k = 0    

for tol in [0, 15]:

    res = np.load('./res_tol_entropy' + str(tol) + '_g' + str(g) + '_.npy')  
    print(res.shape)       
    insax2.plot(res[:, 0], res[:, 4]/res[:, 3], color[k])

    k += 1

insax2.plot(simple_truncation[:, 0], simple_truncation[:, 2], color = color[k])
insax2.plot(exact[:, 0], exact[:, 1], ls = '--', color = 'k', lw = 1) 

insax2.axhline( y = exact[-1, 1], color = 'tab:gray', ls = '--')

insax2.set_ylim(0.85, 0.9)
insax2.set_xlim(45, 50)

insax2.tick_params(axis='both', which='major', labelsize=18)

res_inset2 = mark_inset(ax, insax2, loc1 = 2, loc2 = 4, edgecolor = 'gray', alpha = 0.3)

# Save the figure

plt.savefig('truncationIntegrable.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 )     

plt.show()




==> anc/truncationNonIntegrable/Results/plotTruncationNonIntegrable.py <==

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import matplotlib as mpl
import subprocess

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica"]})

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['axes.linewidth'] = 2
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['ytick.major.width'] = 2

#####################################

color = ['cornflowerblue', 'lightcoral', 'sandybrown', 'orchid']
k = 0
J2 = 0.1

# Define the figure and the insets

fig, ax = plt.subplots(1, 1, figsize = (8, 6))

axins_l = inset_axes(ax, width="100%", height="100%",
                    bbox_to_anchor=(.64, .67, .15, .3),
                    bbox_transform=ax.transAxes)

axins_r = inset_axes(ax, width="100%", height="100%",
                    bbox_to_anchor=(.8, .67, .15, .3),
                    bbox_transform=ax.transAxes)

axins2 = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.20, .67, .3, .3),
                   bbox_transform=ax.transAxes)

insax_average = inset_axes(ax, "100%", "100%",
                   bbox_to_anchor=(.2, .1, .70, .25),
                   bbox_transform=ax.transAxes)

# Plot the results for the different tolerances


for tol in [0, 20, 25, 30][::-1]:

    aux = np.load('./res_tol_entropy_' + str(tol) + '_J2_' + str(J2) + '_.npy')

    ax.plot(aux[:, 0], aux[:, 4], color = color[k])
    axins_l.plot(aux[:, 0], aux[:, 2], color = color[k]) 
    axins_r.plot(aux[:, 0], aux[:, 2], color = color[k])

    insax_average.plot(aux[:, 0], np.cumsum(aux[:, 4])/(np.arange(len(aux[:, 4])) + 1), color = color[k])

    # Get the data for the other inset

    axins2.plot([1e-3*tol], [np.mean(aux[:, 4])], marker = 'o', markerfacecolor = lighten_color(color[k], amount=0.7), markeredgecolor = color[k])

    k += 1   

axins_l.spines['right'].set_visible(False)
axins_r.spines['left'].set_visible(False)

axins_l.set_yscale('log')
axins_r.set_yscale('log')

ax.set_ylim(0.75, 1.02)
ax.axhline(y = 0.85453, color = 'tab:gray', ls = '--')

insax_average.tick_params(axis='both', which='major', labelsize=18)
insax_average.axhline(y = 0.85453, color = 'tab:gray', ls = '--')

axins_l.set_xlim(-2, 14)
axins_r.set_xlim(36, 52)
axins2.set_xlim(0.017, 0.033)

ax.tick_params(axis='both', which='major', labelsize=24)

ax.set_xlabel(r'$t$', fontsize = 24)
ax.set_ylabel(r'$\langle \sigma_x \rangle$', fontsize = 24)

axins_l.set_ylabel(r'$D$', fontsize = 18)
axins2.set_xlabel(r'$\eta_S$', fontsize = 18)

axins_l.tick_params(axis='both', which='major', labelsize=18)
axins_r.tick_params(axis='both', which='major', labelsize=18)
axins2.tick_params(axis='both', which='major', labelsize=18)

axins_r.set_yticks([])
axins_r.set_yticks([], minor=True)

ax.set_xticks([0, 10, 20, 30, 40, 50])

ax.set_yticks([0.75, 0.8, 0.85, 0.9, 0.95, 1.0])

axins2.set_ylim(0.845, 0.855)
axins2.axhline( y = 0.85453, color = 'tab:gray', ls = '--')

insax_average.set_ylim(0.84, 0.86)  

d, o = .015, .01  # how big to make the diagonal lines in axes coordinates
# arguments to pass plot, just so we don't keep repeating them
kwargs = dict(transform=axins_l.transAxes, color='k', clip_on=False)
axins_l.plot((1-d+o, 1+d+o), (-2*d, +2*d), **kwargs)
axins_l.plot((1-d+o, 1+d+o), (1-2*d, 1+2*d), **kwargs)

kwargs.update(transform=axins_r.transAxes)  # switch to the bottom axes
axins_r.plot((-d-o, +d-o), (1-2*d, 1+2*d), **kwargs)
axins_r.plot((-d-o, +d-o), (-2*d, +2*d), **kwargs)

plt.savefig('truncationNonIntegrable.pdf', bbox_inches='tight', format = 'pdf', dpi = 600 ) 

plt.show()




==> anc/truncationNonIntegrable/thermalData/finite/exactDiagonalization/Results/plot.py <==

import numpy as np
import matplotlib.pyplot as plt

for J2 in [0.0, 0.05, 0.1, 0.15, 0.2, 0.4, 0.8, 1.6]:

    res_sector, res_full = [], []

    for N in range(6, 30):

        try:
            aux = np.load('./res_sector_N_' + str(N) + '_J2_' + str(J2) + '.npy')
            res_sector.append(aux)
        except:
            pass

        try:
            aux = np.load('./res_full_N_' + str(N) + '_J2_' + str(J2) + '.npy')
            res_full.append(aux)
        except:
            pass

    res_sector, res_full = np.array(res_sector), np.array(res_full)

    plt.title('J2 = ' + str(J2))

    plt.plot(res_sector[:, 0], res_sector[:, 2], 'oC0')
    plt.plot(res_full[:, 0], res_full[:, 2], '+k')

    plt.plot(res_sector[:, 0], res_sector[:, 3], 'oC1')
    plt.plot(res_full[:, 0], res_full[:, 3], '+k')

    plt.show()


==> anc/truncationNonIntegrable/thermalData/finite/exactDiagonalization/hamiltonian.py <==

import numpy as np
from scipy.linalg import expm
from scipy.sparse import csr_matrix, lil_matrix, dok_matrix
from scipy.sparse.linalg import eigsh, expm_multiply
from scipy.optimize import fsolve
import sys
import matplotlib.pyplot as plt

class hamiltonian:


    def __init__(self, N, J1, J2, g, h):

        self.N = N
        self.J1, self.J2, self.g, self.h = J1, J2, g, h
        self.H = lil_matrix((2**N, 2**N), dtype = float)

    def intToArray(self, state):

        state = '0'*self.N + str(bin(state))[2:]
        state = state[-self.N:]

        array = np.zeros((self.N), dtype = int)

        for i in range(self.N):

                if state[i] == '0':
                    array[i] = 0
                else:
                    array[i] = 1

        return array
 
    def arrayToInt(self, array):

        state = ''

        for i in range(self.N):

                if array[i] == 0:
                    state += '0'
                else:
                    state += '1'

        state = int(state, 2)

        return state   

    def applyPauli(array, which, i):

        returnArray = array.copy()

        if which == 'X':
            if array[i] == 0:
                returnArray[i] = 1
            else:
                returnArray[i] = 0

            prefactor = 1

        elif which == 'Y':

            if array[i] == 0:
                returnArray[i] = 1
                prefactor = 1j
            else:
                returnArray[i] = 0
                prefactor = -1j

        else:
            if array[i] == 0:
                prefactor = 1
            else:
                prefactor = -1

        return returnArray, prefactor

                                 
    def constructIsingHamiltonian(self):

        # H = \sum_{<ij>} J Z_i Z_j + \sum_i g X_i

        for state in range(2**self.N):

            if state%2**12 == 0:
                print('hamiltonian construction', state)

            array = self.intToArray(state)
       
            # ONE BODY TERMS

            for i in range(self.N):

                actedArray, prefactor = hamiltonian.applyPauli(array, 'X', i)
                actedState, prefactor = self.arrayToInt(actedArray), self.g*prefactor

                self.H[actedState, state] += prefactor

                actedArray, prefactor = hamiltonian.applyPauli(array, 'Z', i)
                actedState, prefactor = self.arrayToInt(actedArray), self.h*prefactor

                self.H[actedState, state] += prefactor

            # TWO BODY TERMS

            # HORIZONTAL COUPLINGS

            for i in range(self.N):
            
                actedArray, prefactor1 = hamiltonian.applyPauli(array, 'Z', i)
                actedArray, prefactor2 = hamiltonian.applyPauli(actedArray, 'Z', (i+1)%self.N)

                actedState, prefactor = self.arrayToInt(actedArray), self.J1*prefactor1*prefactor2

                self.H[actedState, state] += prefactor
        
                actedArray, prefactor1 = hamiltonian.applyPauli(array, 'Z', i)
                actedArray, prefactor2 = hamiltonian.applyPauli(actedArray, 'Z', (i+2)%self.N)

                actedState, prefactor = self.arrayToInt(actedArray), self.J2*prefactor1*prefactor2

                self.H[actedState, state] += prefactor

        self.H = self.H.tocsr()

    def constructSigmaX(self):

        # O = X_0

        self.X = lil_matrix((2**N, 2**N), dtype = float)

        for state in range(2**self.N):

            if state%2**12 == 0:
                print('hamiltonian construction', state)

            array = self.intToArray(state)

            actedArray, prefactor = hamiltonian.applyPauli(array, 'X', 0)
            actedState, prefactor = self.arrayToInt(actedArray), prefactor

            self.X[actedState, state] += prefactor

        self.X = self.X.tocsr()


# Define the parameters of the simulation
       
N, J1, J2, g, h = int(sys.argv[-2]), 1.0, float(sys.argv[-1]), 2.0, 0.0

print('---------------------------------------------')
print('N', N)

res = [N, J2]

# Construct the Hamiltonian

ising = hamiltonian(N = N, J1 = J1, J2 = J2, g = g, h = h)
ising.constructIsingHamiltonian()
ising.constructSigmaX()

H = ising.H.todense()
X = ising.X.todense()

H, X = np.asarray(H), np.asarray(X)

# Compute first the diagonal ensemble

state = np.ones((2**N))
state /= np.sqrt(state.conj()@state)

w, v = np.linalg.eigh(H)

state = v.T.conj()@state
diagEnsemble = np.diag(state**2)

diagEnsemble = v@diagEnsemble@v.T.conj()

print('diag ensemble', np.trace(diagEnsemble), np.trace(diagEnsemble@X))

res.append(np.trace(diagEnsemble@X))

sigmaX = np.array([[0, 1],
                   [1, 0]])

# Construct the parity operator and the translation operator

t, p = np.eye(2**N).reshape([2]*(2*N)), np.eye(1)

for n in range(N):
    p = np.tensordot(p, sigmaX, axes = 0)
    p = np.transpose(p, axes = (0, 2, 1, 3))
    shape = p.shape

    p = p.reshape(shape[0]*shape[1], shape[2]*shape[3])

t, p = np.transpose(t, axes = ([n for n in range(1, N)] + [0] + [N + n for n in range(N)])).reshape(2**N, 2**N), p

# Stay in the momentum sector we are interested in 

w_t, v_t = np.linalg.eig(t)

print('unitarity momentum', np.amax(abs( v_t@v_t.T.conj() - np.eye(2**N) )))

idx_t = np.where( abs(w_t - 1) < 1e-15 )[0]
w_t, v_t = w_t[idx_t], v_t[:, idx_t]

H, p, X = v_t.T.conj()@H@v_t, v_t.T.conj()@p@v_t, v_t.T.conj()@X@v_t

# Stay in the parity sector we are interested in 

w_p, v_p = np.linalg.eig(p)

print('unitarity parity', np.amax(abs( v_p@v_p.T.conj() - np.eye(len(v_p)) )))

idx_p = np.where( abs(w_p - 1) < 1e-15 )[0]
w_p, v_p = w_p[idx_p], v_p[:, idx_p]

H, X = v_p.T.conj()@H@v_p, v_p.T.conj()@X@v_p

w, v = np.linalg.eigh(H)

def f(beta):

    return np.sum(w*np.exp(-beta*w))/np.sum(np.exp(-beta*w)) - 2*N

beta = fsolve(f, 0)

rho = v@np.diag(np.exp(-beta*w))@v.T.conj()
rho /= np.trace(rho)

print('thermal state', np.trace(rho), np.trace(rho@X))

res.append(np.trace(rho@X))
np.save('./Results/res_full_N_' + str(N) + 'J2_' + str(J2) + '.npy', np.array(res))






==> anc/truncationNonIntegrable/thermalData/finite/exactDiagonalization/momentum.py <==

import numpy as np
from scipy.linalg import expm
from scipy.sparse import csr_matrix, lil_matrix, dok_matrix, vstack, save_npz
from scipy.sparse.linalg import eigsh, expm_multiply
from scipy.optimize import fsolve
import sys
from itertools import combinations
from functools import reduce
import matplotlib.pyplot as plt

np.set_printoptions(precision = 2, linewidth = 200)

class hamiltonian:


    def __init__(self, N, J1, J2, g, h):

        self.N = N
        self.J1, self.J2, self.g, self.h = J1, J2, g, h
        self.H = lil_matrix((2**N, 2**N), dtype = float)

    def intToArray(self, state):

        state = '0'*self.N + str(bin(state))[2:]
        state = state[-self.N:]

        array = np.zeros((self.N), dtype = int)

        for i in range(self.N):

                if state[i] == '0':
                    array[i] = 0
                else:
                    array[i] = 1

        return array
 
    def arrayToInt(self, array):

        state = ''

        for i in range(self.N):

                if array[i] == 0:
                    state += '0'
                else:
                    state += '1'

        state = int(state, 2)

        return state   

    def applyPauli(array, which, i):

        # For symmetry reasons, we work in the x basis

        returnArray = array.copy()

        if which == 'Z':

            if array[i] == 0:
                returnArray[i] = 1
            else:
                returnArray[i] = 0

            prefactor = 1

        else: # which == 'X':

            if array[i] == 0:
                prefactor = 1
            else:
                prefactor = -1

        return returnArray, prefactor

    def constructIsingHamiltonian(self):

        # H = \sum_{<ij>} J Z_i Z_j + \sum_i g X_i

        for state in range(2**self.N):

            if state%2**12 == 0:
                print('hamiltonian construction', state)

            array = self.intToArray(state)
       
            # ONE BODY TERMS

            for i in range(self.N):

                actedArray, prefactor = hamiltonian.applyPauli(array, 'X', i)
                actedState, prefactor = self.arrayToInt(actedArray), self.g*prefactor

                self.H[actedState, state] += prefactor

                actedArray, prefactor = hamiltonian.applyPauli(array, 'Z', i)
                actedState, prefactor = self.arrayToInt(actedArray), self.h*prefactor

                self.H[actedState, state] += prefactor

            # TWO BODY TERMS

            # HORIZONTAL COUPLINGS

            for i in range(self.N):
            
                actedArray, prefactor1 = hamiltonian.applyPauli(array, 'Z', i)
                actedArray, prefactor2 = hamiltonian.applyPauli(actedArray, 'Z', (i+1)%self.N)

                actedState, prefactor = self.arrayToInt(actedArray), self.J1*prefactor1*prefactor2

                self.H[actedState, state] += prefactor
        
                actedArray, prefactor1 = hamiltonian.applyPauli(array, 'Z', i)
                actedArray, prefactor2 = hamiltonian.applyPauli(actedArray, 'Z', (i+2)%self.N)

                actedState, prefactor = self.arrayToInt(actedArray), self.J2*prefactor1*prefactor2

                self.H[actedState, state] += prefactor

        self.H = self.H.tocsr()

    def constructSigmaX(self):

        # O = X_0

        self.X = lil_matrix((2**N, 2**N), dtype = float)

        for state in range(2**self.N):

            if state%2**12 == 0:
                print('hamiltonian construction', state)

            array = self.intToArray(state)

            actedArray, prefactor = hamiltonian.applyPauli(array, 'X', 0)
            actedState, prefactor = self.arrayToInt(actedArray), prefactor

            self.X[actedState, state] += prefactor

        self.X = self.X.tocsr()

    def momentum_sector(self, k):

        c_basis = [] 

        for n in range(self.N+1):

            lst = list(combinations(range(self.N), n))
            lst = [ list(item) for item in lst ]

            t = np.zeros((len(lst), len(lst)), dtype = complex)   
            c_basis_n = lil_matrix((len(lst), 2**self.N), dtype = complex)
            
            for idx in lst:

                # Compute the basis transformation from the full hilbert space to the space of fixed magnetization

                array = np.zeros((self.N), dtype = int)
                array[idx] = 1

                c_basis_n[lst.index(idx), self.arrayToInt(array)] = 1

                # Construct the translation operator in the space of fixed magnetization

                idx_t = [(item + 1)%self.N for item in idx]
                idx_t.sort()
    
                idx, idx_t = lst.index(idx), lst.index(idx_t)

                t[idx_t, idx] = 1

            # Diagonalize the translation operator

            w, v = np.linalg.eig(t)

            idx = np.where( abs( np.exp(1j*2*np.pi*k/N) - w) < 1e-15)[0]
            w, v = w[idx], v[:, idx]

            v[ abs(v) < 1e-15 ] = 0
            v = lil_matrix(v)

            c_basis_n = v.T.conj()@c_basis_n
            c_basis.append(c_basis_n)
    
        c_basis = [item.todense() for item in c_basis]

        aux = c_basis[0]

        for n in range(len(c_basis)-1):

            aux = np.vstack((aux, c_basis[n+1]))

        c_basis = aux
        return c_basis

    def parity_momentum_sector(self, k, p):

        # Construct a function that generates for a given parity and momentum, the transformation from the spatial basis of the Hamiltonian
        # to the given momentum and parity sector

        c_basis = []

        # Iterate over all possible occupations, constrainted to having a fixed parity

        if p == 1:
            gen = np.arange(0, self.N+1, 2)
        else:
            gen = np.arange(1, self.N+1, 2)

        for i in gen:

            # Compute a list of all the combinations of states with a given s_z
            
            lst = list(combinations(range(self.N), i))
            lst = [ list(item) for item in lst ]

            # Obtain the representatives

            while len(lst) > 0:

                item = lst[0]
                vec, norm = [], 0

                for n in range(N):
        
                    aux = [ (pos+n)%self.N for pos in item ]
                    aux.sort()

                    if aux in lst: 
                        norm += 1
                        vec.append(aux)
                        lst.remove(aux)

                if item in lst: lst.remove(item)

                # For a given orbit, if the state is normalizable, add it to our matrix that changes the basis

                if abs(np.exp(2*np.pi*1j*k*norm/self.N) - 1) < 1e-15:

                    c_basis_n = lil_matrix((1, 2**self.N), dtype = complex)

                    count = 0

                    for item in vec:
    
                        array = np.zeros((self.N), dtype = int)
                        array[item] = 1

                        idx = self.arrayToInt(array)
                        c_basis_n[0, idx] = np.exp(2*np.pi*1j*count*norm/N)/np.sqrt(norm)
                        
                    c_basis.append(c_basis_n)

                else:
                    pass

        aux = c_basis[0]

        for n in range(len(c_basis)-1):

            print('memory size step n', n, aux.data.nbytes/10**9)
            aux = vstack([aux, c_basis[n+1]])

        c_basis = aux

        return c_basis   
       
# Define the parameters of the simulation

N, J1, J2, g, h = int(sys.argv[-2]), 1.0, float(sys.argv[-1]), 2.0, 0.0

print('---------------------------------------------')
print('N', N)

res = [N, J2]

# Construct the Hamiltonian and the operator of interest

ising = hamiltonian(N = N, J1 = J1, J2 = J2, g = g, h = h)
ising.constructIsingHamiltonian()
ising.constructSigmaX()

c_basis = ising.parity_momentum_sector(k = 0, p = 1)
c_basis = csr_matrix(c_basis)

H_k = c_basis@ising.H@c_basis.T.conj()

# Diagonalize the Hamiltonian

w_k, v_k = np.linalg.eigh(H_k.todense())
w_k, v_k = w_k, np.asarray(v_k)


# Compute the diagonal ensemble

state = np.zeros((2**N), dtype = float)
state[0] = 1

state_k = c_basis@state

diagEnsemble_k = v_k.T.conj()@state_k
diagEnsemble_k = np.diag(diagEnsemble_k**2)

diagEnsemble_k = v_k@diagEnsemble_k@v_k.T.conj()

print(c_basis.T.shape, ising.X.shape, c_basis.shape)

X_k = c_basis@ising.X@c_basis.T.conj()

print(np.trace(diagEnsemble_k), np.trace(diagEnsemble_k@X_k))

res.append(np.trace(diagEnsemble_k@X_k))

# Compute the thermal state

def f(beta):
    return np.sum(w_k*np.exp(-beta*w_k))/np.sum(np.exp(-beta*w_k)) - 2*N

beta = fsolve(f, 0)

rho = v_k@np.diag(np.exp(-beta*w_k))@v_k.T.conj()
rho /= np.trace(rho)

print(np.trace(rho), np.trace(rho@X_k))

res.append(np.trace(rho@X_k))

np.save('./Results/res_sector_N_' + str(N) + 'J2_' + str(J2) + '.npy', np.array(res))




==> anc/truncationNonIntegrable/timeEvolution.py <==

import numpy as np
from uMPS import *
import time
from scipy.optimize import minimize
from scipy.sparse.linalg import svds
import sys

startTime = time.time()

tolEntropy, tolNegativity = int(sys.argv[-1]), 0.2
psi = uMPS([ np.ones((4, 1, 1, 1))/2, np.ones((1, 1, 1, 1))])
N, deltaT, xc, blockSize, xFast = 5000, 0.01, 2000, 2, 2
J1, J2, g, h = 1, 0.1, 2.0, 0

uOneBody, uTwoBody, uThreeBody = uMPS.blockNextNearestNeighbourIsingMPO(J1, J2, g, h, deltaT)

res, neg = [], []

for step in range(N):   

    if step%10 == 0 and psi.xc() > 30 and tolEntropy > 0: 

        entropies, unitaries = [], []

        newPsi = uMPS(psi.A, psi.lamb)   
        newPsi.truncate(xc1 = int(newPsi.xc()/xFast)*xFast, xc2 = int(newPsi.xc()/xFast)*xFast)

        if newPsi.A[0].shape[2] != newPsi.A[1].shape[2]:
            newPsi = uMPS(psi.A, psi.lamb) 
            newPsi.truncate(xc1 = int(newPsi.xc()/xFast - 1)*xFast, xc2 = int(newPsi.xc()/xFast - 1)*xFast)

        if newPsi.A[0].shape[2] != newPsi.A[1].shape[2]:
            newPsi = uMPS(psi.A, psi.lamb) 
            newPsi.truncate(xc1 = int(newPsi.xc()/xFast - 2)*xFast, xc2 = int(newPsi.xc()/xFast - 2)*xFast)

        if newPsi.A[0].shape[2] != newPsi.A[1].shape[2] or newPsi.xc()%xFast != 0:
            pass
        else:
            tensor = newPsi.waveFunction(np.diag(newPsi.lamb[0]), [newPsi.A[0]], np.eye(len(newPsi.lamb[1])))

            for attempt in range(10):
                 
                shape = list(tensor.shape)
                tensor = tensor.reshape(-1, shape[-2], shape[-1])

                norm = tensor.flatten()@np.conj(tensor.flatten())
                tensor = tensor/np.sqrt(norm)

                shape = list(tensor.shape)
                u1, u2, top, bottom = uMPS.factorizeBlock(tensor, shape[0], int(shape[1]/xFast), xFast)

                # After factorization compute the entanglement entropy and negativity across the block

                aux = np.tensordot(tensor, np.conj(u1), axes = (1, 0))
                aux = np.tensordot(aux, np.conj(u2), axes = (1, 0))

                aux = np.tensordot(aux, np.conj(aux), axes = ([0, 1, 3], [0, 1, 3]))
                w, v = np.linalg.eigh(aux.reshape(xFast**2, xFast**2))
                w = w/np.sum(w)
                sch = np.copy(w)
                v = v[:, -1].reshape(xFast, xFast)

                aux = np.transpose(aux, axes = (2, 1, 0, 3)).reshape(xFast**2, xFast**2)
                w = np.linalg.eigh(aux)[0]   
                w = w/np.sum(w)

                print('step, blockSize, xSlow, xFast, attempt', step, blockSize, int(newPsi.xc()/xFast), xFast)
                print('ee', -np.sum(np.log2(sch)*sch), 'logNeg', np.log2(np.sum(abs(w))), 2*np.log2(np.sum(uMPS.svd(v)[1])))
                print(np.sqrt(sch[::-1]), np.sum(sch[:-1]), np.sum(sch))
                print('---------------------------------------------------------------------------------------------------------')

                if np.log2(np.sum(abs(w))) > tolNegativity:

                    entropies.append([attempt, -np.sum(np.log2(sch)*sch), np.log2(np.sum(abs(w)))])
                    unitaries.append([np.copy(u1), np.copy(u2)])

        entropies.append([10, 1, 0])
        entropies = np.array(entropies)

        idx = np.argmin(entropies[:, 1])
        
        print('aaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa')
        for item in entropies:
            print(item)
        print('aaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa')
        
        if entropies[idx, 1] < tolEntropy*1e-3 and entropies[idx, 2] > tolNegativity:

            auxState = [np.copy(psi.A[0]), np.copy(psi.A[1]), np.copy(psi.lamb[0]), np.copy(psi.lamb[1])]

            [u1, u2] = unitaries[idx]

            print('chosen unitary', entropies[idx, 0], entropies[idx, 1], entropies[idx, 2])

            aux = np.tensordot(tensor, np.conj(u1), axes = (1, 0))
            aux = np.tensordot(aux, np.conj(u2), axes = (1, 0))

            aux = np.tensordot(aux, np.conj(aux), axes = ([0, 1, 3], [0, 1, 3]))
            w, v = np.linalg.eigh(aux.reshape(xFast**2, xFast**2))
            w = w/np.sum(w)
            sch = np.copy(w)
            v = v[:, -1].reshape(xFast, xFast)

            aux = np.transpose(aux, axes = (2, 1, 0, 3)).reshape(xFast**2, xFast**2)
            w = np.linalg.eigh(aux)[0]   
            w = w/np.sum(w)

            print('step, blockSize, xSlow, xFast, attempt', step, blockSize, int(newPsi.xc()/xFast), xFast)
            print('ee', -np.sum(np.log2(sch)*sch), 'logNeg', np.log2(np.sum(abs(w))), 2*np.log2(np.sum(uMPS.svd(v)[1])))
            print(np.sqrt(sch[::-1]), np.sum(sch[:-1]), np.sum(sch))
            print('---------------------------------------------------------------------------------------------------------')


            dPhys, dPurification, dSlow, dVirt = 4, 4, int(newPsi.xc()/xFast), newPsi.xc()

            left, right = np.tensordot(tensor, np.conj(tensor), axes = (-1, -1)), np.tensordot(tensor, np.conj(tensor), axes = (1, 1))

            # CONSTRUCT THE GUESS TO PASS TO THE OPTIMIZATION

            aux = np.tensordot(tensor, np.conj(u1), axes = (1, 0))
            aux = np.tensordot(aux, np.conj(u2), axes = (1, 0))
            aux = np.transpose(aux, axes = (0, 1, 3, 2, 4)).reshape(-1, xFast**2)

            u, s, v = uMPS.svd(aux)

            B = u[:, 0].reshape(dPhys, dSlow, dSlow)
            A = np.tensordot(u1, v[0].reshape(2, 2), axes = (2, 0))
            C = np.tensordot(u2, v[0].reshape(2, 2), axes = (2, 0))
            A, C = np.transpose(A, axes = (2, 0, 1)), np.transpose(C, axes = (2, 1, 0))

            print(A.shape, B.shape, C.shape)

            A, B, C = [np.real(A), np.imag(A)], [np.real(B), np.imag(B)], [np.real(C), np.imag(C)]
            A, B, C = np.array(A).reshape(-1), np.array(B).reshape(-1), np.array(C).reshape(-1)
            guess = list(A) + list(B) + list(C)
            guess = np.array(guess)

            Nfeval = 0

            def callbackF(tensor):

                global Nfeval
                if Nfeval%10**3 == 0:
                    print('{0:4d}  {1: 3.12f} {2: 3.12f} {3: 3.12f}'.format(Nfeval, uMPS.costFun(tensor, dSlow, dPhys, dPurification, dVirt, left, right)[0], 
                    uMPS.traceDistance(tensor, dSlow, dPhys, dPurification, dVirt, left, right)[0], uMPS.traceDistance(tensor, dSlow, dPhys, dPurification, dVirt, left, right)[1]), time.time() - startTime)
                Nfeval += 1

            print('---------------------------------------------------------------')
            result = minimize(uMPS.costFun, guess, (dSlow, dPhys, dPurification, dVirt, left, right), method = 'CG', callback = callbackF, jac = True, tol = 1e-15, options={'maxiter': 10**4})
            Nfeval = 0
            print('---------------------------------------------------------------')

            tensor = result.x

            idx1, idx2 = dPurification*dVirt*dSlow, 2*dPhys*dSlow*dSlow

            # CONSTRUCT THE THREE PIECES

            A, B, C = tensor[:idx1].reshape(2, -1), tensor[idx1:idx1+idx2].reshape(2, -1), tensor[idx1+idx2:].reshape(2, -1)
            A, B, C = A[0] + 1j*A[1], B[0] + 1j*B[1], C[0] + 1j*C[1]

            A, B, C = A.reshape(int(dPurification/2), dVirt, dSlow), B.reshape(dPhys, 1, dSlow, dSlow), C.reshape(int(dPurification/2), dSlow, dVirt)

            C = np.tensordot(C, newPsi.A[1], axes = (-1, 2))
            C = np.tensordot(C, np.diag(1/psi.lamb[0]), axes = (-1, 0))
            C = np.tensordot(C, A, axes = (-1, 1))

            print(B.shape, C.shape)

            B, C = B, np.transpose(C, axes = (2, 0, 4, 3, 1, 5)).reshape(1, -1, dSlow, dSlow)
            psi = uMPS([B, C])
        
            
            rho = np.tensordot(np.diag(psi.lamb[1]), psi.A[1], axes = (-1, 2))
            rho = np.tensordot(rho, np.conj(rho), axes = ([0, -1], [0, -1]))

            shape = list(rho.shape)
            w, v = np.linalg.eigh(rho.reshape(shape[0]*shape[1], shape[2]*shape[3]))
            w = w/np.sum(w)

            w = w[ w > psi.tol]
            v = v[:, -min(len(w), 1000):]

            psi.A[1] = np.tensordot(np.transpose(np.conj(v)), psi.A[1], axes = (-1, 1))
            psi.A[1] = np.transpose(psi.A[1], axes = (1, 0, 2, 3))

            #############################################################################################3333

            print(psi.A[0].shape, psi.A[1].shape)            

            psi.truncate(xc1 = xc, xc2 = xc)
            
            print(psi.A[0].shape, psi.A[1].shape, auxState[0].shape, auxState[1].shape, auxState[2].shape, auxState[3].shape)

            rhoFormer = np.tensordot(np.diag(auxState[2]), auxState[0], axes = (-1, 2))
            rhoFormer = np.tensordot(rhoFormer, np.conj(rhoFormer), axes = ([0, 2, -1], [0, 2, -1]))
            rhoFormer /= np.trace(rhoFormer)


            rhoCurrent = np.tensordot(np.diag(psi.lamb[0]), psi.A[0], axes = (-1, 2))
            rhoCurrent = np.tensordot(rhoCurrent, np.conj(rhoCurrent), axes = ([0, 2, -1], [0, 2, -1]))
            rhoCurrent /= np.trace(rhoCurrent)

            w, v = np.linalg.eigh(rhoCurrent - rhoFormer)
            print(0.5*np.sum(abs(w)))

            rhoFormer = np.tensordot(np.diag(auxState[2]), auxState[0], axes = (-1, 2))
            rhoFormer = np.tensordot(rhoFormer, auxState[1], axes = (-1, 2))
            rhoFormer = np.tensordot(rhoFormer, auxState[0], axes = (-1, 2))           
            rhoFormer = np.tensordot(rhoFormer, np.conj(rhoFormer), axes = ([0, 2, 3, 4, 6, 7], [0, 2, 3, 4, 6, 7]))
            rhoFormer /= np.trace(rhoFormer.reshape(16, 16))


            rhoCurrent = np.tensordot(np.diag(psi.lamb[0]), psi.A[0], axes = (-1, 2))
            rhoCurrent = np.tensordot(rhoCurrent, psi.A[1], axes = (-1, 2))
            rhoCurrent = np.tensordot(rhoCurrent, psi.A[0], axes = (-1, 2))           
            rhoCurrent = np.tensordot(rhoCurrent, np.conj(rhoCurrent), axes = ([0, 2, 3, 4, 6, 7], [0, 2, 3, 4, 6, 7]))
            rhoCurrent /= np.trace(rhoCurrent.reshape(16, 16))

            w, v = np.linalg.eigh(rhoCurrent.reshape(16, 16) - rhoFormer.reshape(16, 16))
            print(0.5*np.sum(abs(w)))

    psi.applyMPO(uOneBody)
    psi.applyMPO(uTwoBody)
    psi.truncate(xc1 = xc, xc2 = xc, initGuess = False)
    psi.applyMPO(uThreeBody)
    psi.truncate(xc1 = xc, xc2 = xc, initGuess = False)

    print(step, psi.A[0].shape, psi.A[1].shape, time.time() - startTime, psi.lamb[0].shape)

    # Compute the reduced density matrix

    rho = np.tensordot(np.diag(psi.lamb[0]), psi.A[0], axes = (-1, 2))
    rho = np.tensordot(rho, psi.A[1], axes = (-1, 2))
    rho = np.tensordot(rho, psi.A[0], axes = (-1, 2))

    rho = np.tensordot(rho, rho.conj(), axes = ([0, 2, 4, 6, 7], [0, 2, 4, 6, 7]))

    rho = rho.reshape(2**4, 2**4)
    rho /= np.trace(rho)

    rho = rho.reshape((2,)*8)

    # H = \sum_n J1 Z_n Z_n+1 + J2 Z_n Z_n+2 + g X_n + h Z_n

    sigmaX, sigmaZ = np.array([[0, 1], [1, 0]]), np.array([[1, 0], [0, -1]])

    # Single body term

    x = np.trace(rho.reshape(2, 8, 2, 8), axis1 = 1, axis2 = 3)
    
    x, z = np.trace(x@sigmaX), np.trace(x@sigmaZ)

    # Nearest neighbours term

    z_z_1 = np.trace(rho.reshape(4, 4, 4, 4), axis1 = 1, axis2 = 3).reshape(2, 2, 2, 2)

    z_z_1 = np.tensordot(z_z_1, sigmaZ, axes = ([1, 3], [0, 1]))
    z_z_1 = np.trace(z_z_1@sigmaZ)

    # Next to nearest neighbours term

    z_z_2 = np.trace(rho.reshape((2,)*8), axis1 = 3, axis2 = 7)    
    z_z_2 = np.trace(z_z_2, axis1 = 1, axis2 = 4)  

    z_z_2 = np.tensordot(z_z_2, sigmaZ, axes = ([1, 3], [0, 1]))
    z_z_2 = np.trace(z_z_2@sigmaZ)

    ene = J1*z_z_1 + J2*z_z_2 + g*x + h*z

    res.append([(step+1)*deltaT, len(psi.A[0][0]), len(psi.lamb[0]), ene, x])
    np.save('./res.npy', np.array(res))

    print(res[-1])

    



==> anc/truncationNonIntegrable/uMPS.py <==

import numpy as np
from scipy.linalg.lapack import zgesvd
from scipy.integrate import quad
from scipy.linalg import expm
from scipy.optimize import minimize, approx_fprime, check_grad

class uMPS:
    """Matrix product operator, finite (MPO) or infinite (iMPO).

    Parameters
    ----------
    A : list of numpy ndarrays
        Defines the tensor at each site that constitutes the unit cell.
    lamb: list of numpy ndarrays
        List of singular values at each bond.

    Attributes
    ----------
    L : int
        Length of the unit cell.
    d : int
        Physical dimension of the local site.
    canonical: bool
        Whether the MPS is in right canonical form.
    tolSVD: float
        Class atribute.
    """

    tolSVD, maxiter, tol = 1e-5, 2e2, 1e-10

    def __init__(self, A, lamb = None):
        
        self.A = A
        self.L = len(self.A)   
        self.d = len(self.A[0])
        self.canonical = False

        if lamb is None:
            self.lamb = [np.ones((self.A[n].shape[2])) for n in range(self.L)] 
        else:
            self.canonical = True
            self.lamb = lamb

    def xc(self):
        return self.A[0].shape[2]

    def svd(matrix):
        try:
            return np.linalg.svd(matrix, full_matrices = False)
        except np.linalg.LinAlgError:
            np.save('matrix.npy', matrix)
            return zgesvd(matrix, full_matrices = 0)[:3]

    def applyMPO(self, M):
        """ Function function function

        Parameters
        ----------
        M: numpy ndarray    
            Matrix represeting at each site the MPO to apply to your state.

        """
    
        self.canonical = False
        
        for n in range(self.L):
            shapeMPO, shapeMPS = list(M[n].shape), list(self.A[n].shape)

            self.A[n] = np.tensordot(M[n], self.A[n], axes = (-1, 0))
            self.A[n] = np.transpose(self.A[n], axes = (0, 3, 1, 4, 2, 5)).reshape(shapeMPO[0], shapeMPS[1], shapeMPO[1]*shapeMPS[2], shapeMPO[2]*shapeMPS[3])

    
    def squareRootMatrix(matrix):
        """

        Parameters
        ----------
        matrix: float
            Matrix to compute the SVD.

        Returns
        ----------
        squareRootMatrix: numpy.ndarray
            Matrix constructing the MPO
        """

        w, v = np.linalg.eigh(matrix)
        w, v = w[::-1], v[:, ::-1]
        return v@np.diag(np.sqrt(w.astype(complex))) 

    def fixedPoint(self, vec, leftToRight, maxiter, tol):
        """ Function function function

        Parameters
        ----------
        leftToRight: numpy ndarray    
            Matrix represeting at each site the MPO to apply to your state.
        maxiter:
            Parameter parameter parameter
        tol:
            Parameter parameter parameter

        Returns
        -------
        fixedPoint : numpy ndarray
            Return return return.

        """

        if leftToRight == True:
            aux = [np.copy(item) for item in self.A]              
            
            if self.canonical == True:
                return np.diag(self.lamb[0])
            else:
                pass

        if leftToRight == False:

            aux = [np.transpose(item, axes = (0, 1, 3, 2)) for item in self.A[::-1]]

            if self.canonical == True:
                return np.eye(self.xc())
            else:
                pass

        norm = np.conj(vec.flatten())@vec.flatten()
        vec = vec/np.sqrt(norm)

        convergence, eigVal = 1, 0.1

        for iteration in range(int(maxiter)):

            if iteration < maxiter and abs(convergence) > tol:
                vecOld = np.copy(vec)
    
                # Apply iteratively the unit cell transfer operator 

                for n in range(self.L):

                    vec = np.tensordot(aux[n], vec, axes = (2, 0))
                    vec = np.tensordot(vec, np.conj(aux[n]), axes = ([0, 1, 3], [0, 1, 2]))

                convergence = np.conj(vec.flatten())@vecOld.flatten()/eigVal - 1
                eigVal = np.conj(vec.flatten())@vecOld.flatten()
                norm = np.conj(vec.flatten())@vec.flatten()
                vec = vec/np.sqrt(norm)

            else:
                break

        idx = np.argmax(abs(np.diag(vec)))
        vec /= vec[idx, idx]/abs(vec[idx, idx])

        fixedPoint = uMPS.squareRootMatrix(vec)
        return fixedPoint

    def waveFunction(self, L, A, R):
        """ Function function function

        Parameters
        ----------
        leftToRight: numpy ndarray    
            Matrix represeting at each site the MPO to apply to your state.
        maxiter:
            Parameter parameter parameter
        tol:
            Parameter parameter parameter

        Returns
        -------
        fixedPoint : numpy ndarray
            Return return return.

        """
        
        tensor = np.eye(A[0].shape[2])
        
        for item in A:
            tensor = np.tensordot(tensor, item, axes = (-1, 2))

        tensor = np.tensordot(tensor, L, axes = (0, 0))
        tensor = np.tensordot(tensor, R, axes = (-2, 0))

        return tensor

    def truncate(self, xc1, xc2, initGuess = False):
        """ Function function function

        Parameters
        ----------
        xc1, xc2: int, int    
            Maximum bond dimension across the outer bond of the unit cell, and maximum bond dimension across the interior of the unit cell.


        """

        if initGuess == True:
            aux = np.tensordot(np.eye(2), np.diag(self.lamb[0]**2), axes = 0)
            aux = np.transpose(aux, axes = (0, 2, 1, 3)).reshape(2*len(self.lamb[0]), -1)
            L, R = self.fixedPoint(vec = aux, leftToRight = True, maxiter = self.maxiter, tol = self.tol), self.fixedPoint(vec = np.eye(2*len(self.lamb[0])), leftToRight = False, maxiter = self.maxiter, tol = self.tol)   
        else:     
            L, R = self.fixedPoint(vec = np.eye(self.xc()), leftToRight = True, maxiter = self.maxiter, tol = self.tol), self.fixedPoint(vec = np.eye(self.xc()), leftToRight = False, maxiter = self.maxiter, tol = self.tol)
        
        waveFunc = self.waveFunction(L, self.A, R)
        
        u, s, v = uMPS.svd(np.transpose(L)@R)
        s = s[s/np.sqrt(np.sum(s**2)) > self.tolSVD]
        u, s, v = u[:, :len(s)], s, v[:len(s)]

        if len(s) > xc1:
            u, s, v = u[:, :xc1], s[:xc1], v[:xc1]

        waveFunc = np.tensordot(waveFunc, np.diag(1/s)@np.conj(np.transpose(u)), axes = (-2, -1))
        waveFunc = np.tensordot(waveFunc, np.conj(np.transpose(v)), axes = (-2, 0))
        
        shape = list(waveFunc.shape)
        aux = uMPS([waveFunc.reshape(-1, 1, shape[-2], shape[-1])])
        startingPoint = np.transpose(L)@R@np.conj(np.transpose(v))
        startingPoint = np.transpose(startingPoint)@np.conj(startingPoint)
        L = aux.fixedPoint(vec = startingPoint, leftToRight = True, maxiter = self.maxiter, tol = self.tol)
        leftFixedPoint = np.tensordot(L, np.conj(L), axes = (1, 1))    

        w, v = np.linalg.eigh(leftFixedPoint)
        w, v = w[::-1], v[:, ::-1]
        
        # Set the largest elements in each column to have phase zero

        for n in range(v.shape[1]):
            idx = np.argmax(abs(v[:, n]))
            phase = v[idx, n]/abs(v[idx, n])
            v[:, n] = v[:, n]/phase

        waveFunc = np.tensordot(waveFunc, v, axes = (-2, 0))
        waveFunc = np.tensordot(waveFunc, np.conj(v), axes = (-2, 0))

        waveFunc = np.tensordot(waveFunc, np.diag(np.sqrt(w)), axes = (-2, 0))
        waveFunc = np.swapaxes(waveFunc, axis1 = -1, axis2 = -2)

        shapeWaveFunc = list(waveFunc.shape)
        waveFunc = waveFunc.reshape(-1, shapeWaveFunc[-2], shapeWaveFunc[-1])

        for n in range(self.L-1):

            n = -1 - n
            shapeA = list(self.A[n].shape)
            aux = int(waveFunc.shape[0]/(shapeA[0]*shapeA[1]))
            waveFunc = waveFunc.reshape(aux, shapeA[0]*shapeA[1], shapeWaveFunc[-2], -1)
            waveFunc = np.transpose(waveFunc, axes = (0, 2, 1, 3))
            u, s, v = uMPS.svd(waveFunc.reshape(aux*shapeWaveFunc[-2], -1))

            s = s[s/np.sqrt(np.sum(s**2)) > self.tolSVD]
            u, s, v = u[:, :len(s)], s, v[:len(s)]

            if len(s) > xc2:
                u, s, v = u[:, :xc2], s[:xc2], v[:xc2]
            
            shape = list(u.shape)
            waveFunc = np.tensordot(u, np.diag(s), axes = (-1, 0)).reshape(-1, shapeWaveFunc[-2], shape[1])
            v = v.reshape(shape[1], shapeA[0], shapeA[1], -1)
            self.A[n] = np.transpose(v, axes = (1, 2, 0, 3))
            self.lamb[n] = np.copy(s)

        shapeA, shapeWaveFunc = list(self.A[0].shape), list(waveFunc.shape)
        waveFunc = np.tensordot(waveFunc, np.diag(1/np.sqrt(w.astype(complex))), axes = (1, 0))
        waveFunc = np.transpose(waveFunc, axes = (0, 2, 1)).reshape(shapeA[0], shapeA[1], shapeWaveFunc[1], shapeWaveFunc[2])

        self.A[0] = np.copy(waveFunc)
        self.lamb[0] = np.copy(np.sqrt(w.astype(complex)))
        self.canonical = True

    #################################################FACTORIZE FAST AND SLOW DEGREES OF FREEDOM ###############################################################

    def approxTensor(top, bottom, u1, u2):

        appTensor = np.tensordot(top, u1, axes = (1, 1))
        appTensor = np.tensordot(appTensor, np.diag(bottom), axes = (-1, 0))
        appTensor = np.tensordot(appTensor, u2, axes = ([1, 3], [1, 2]))

        return appTensor

    def distance(tensor, top, bottom, u1, u2):
        A, B = tensor.flatten(), uMPS.approxTensor(top, bottom, u1, u2).flatten()

        return np.sum(abs(A - B)**2)

    def factorizeBlock(tensor, d, xSlow, xFast):

        # Initialize a set of random tensors
        top, bottom = np.random.rand(d, xSlow, xSlow), np.ones(xFast)/np.sqrt(xFast)
        u1, u2 = np.random.rand(xSlow*xFast, xSlow*xFast), np.random.rand(xSlow*xFast, xSlow*xFast)
        u1, u2 = uMPS.svd(u1)[0].reshape(xSlow*xFast, xSlow, xFast), uMPS.svd(u2)[0].reshape(xSlow*xFast, xSlow, xFast)

        norm = uMPS.approxTensor(top, bottom, u1, u2).flatten()
        norm = norm@np.conj(norm)

        top = top/np.sqrt(norm)

        distOld = uMPS.distance(tensor, top, bottom, u1, u2)

        for step in range(10**4):

            # Optimize over the left unitary. Compute the environment

            env = np.tensordot(top, u2, axes = (2, 1))
            env = np.tensordot(env, np.diag(bottom), axes = (3, -1))
            env = np.tensordot(env, np.conj(tensor), axes = ([0, 2], [0, 2]))

            env = env.reshape(xSlow*xFast, xSlow*xFast)
            v, s, w = uMPS.svd(env)

            u1 = np.transpose(np.conj(w))@np.transpose(np.conj(v))
            u1 = u1.reshape(xSlow*xFast, xSlow, xFast)

            # print(step, distance(tensor, top, bottom, u1, u2), time.time() - startTime)

            # Optimize over the right unitary. Compute the environment

            env = np.tensordot(top, u1, axes = (1, 1))
            env = np.tensordot(env, np.diag(bottom), axes = (-1, 0))
            env = np.tensordot(env, np.conj(tensor), axes = ([0, 2], [0, 1]))

            env = env.reshape(xSlow*xFast, xSlow*xFast)
            v, s, w = uMPS.svd(env)

            u2 = np.transpose(np.conj(w))@np.transpose(np.conj(v))
            u2 = u2.reshape(xSlow*xFast, xSlow, xFast)

            # print(step, distance(tensor, top, bottom, u1, u2), time.time() - startTime)

            # Optimize over the top tensor and lower tensor. Compute the environment

            overlap = np.tensordot(tensor, np.conj(u1), axes = (1, 0))
            overlap = np.tensordot(overlap, np.conj(u2), axes = (1, 0))
            rho = np.tensordot(overlap, np.conj(overlap), axes = ([0, 1, 3], [0, 1, 3]))
            rho = rho.reshape(xFast**2, xFast**2)
            w, v = np.linalg.eigh(rho)

            bottom = v[:, -1].reshape(xFast, xFast)
            top = np.tensordot(overlap, bottom, axes = ([2, 4], [0, 1]))
            u, bottom, v = uMPS.svd(bottom)

            u1, u2 = np.tensordot(u1, u, axes = (-1, 0)), np.tensordot(u2, v, axes = (-1, -1))

            dist = uMPS.distance(tensor, top, bottom, u1, u2)

            if abs(dist - distOld)/distOld < 1e-7 or dist < 1e-10 or 2*np.log2(np.sum(bottom)) < 0.1:

            #    print('hasta aqui', step)
                return u1, u2, top, bottom

            else:
                distOld = dist

        return u1, u2, top, bottom

    ########################################################CORRECT ANSTATZ####################################################################################

    def costFun(tensor, dSlow, dPhys, dPurification, dVirt, left, right):

        idx1, idx2 = dPurification*dVirt*dSlow, 2*dPhys*dSlow*dSlow

        # Construct the three pieces

        A, B, C = tensor[:idx1].reshape(2, -1), tensor[idx1:idx1+idx2].reshape(2, -1), tensor[idx1+idx2:].reshape(2, -1)
        A, B, C = A[0] + 1j*A[1], B[0] + 1j*B[1], C[0] + 1j*C[1]

        A, B, C = A.reshape(int(dPurification/2), dVirt, dSlow), B.reshape(dPhys, dSlow, dSlow), C.reshape(int(dPurification/2), dSlow, dVirt)

        tensor = np.tensordot(B, A, axes = (1, -1))
        tensor = np.tensordot(tensor, C, axes = (1, 1))
        tensor = np.transpose(tensor, axes = (0, 2, 4, 1, 3)).reshape(dPhys, dVirt, dVirt, dPurification)

        rhoLeft, rhoRight = np.tensordot(tensor, np.conj(tensor), axes = ([-2, -1], [-2, -1])), np.tensordot(tensor, np.conj(tensor), axes = ([-3, -1], [-3, -1]))
        normRhoLeft, normRhoRight = rhoLeft/np.trace(rhoLeft.reshape(dPhys*dVirt, -1)), rhoRight/np.trace(rhoRight.reshape(dPhys*dVirt, -1))
        normRhoLeft, normRhoRight = normRhoLeft - left, normRhoRight - right

        wLeft, vLeft = np.linalg.eigh(normRhoLeft.reshape(dPhys*dVirt, -1))
        wRight, vRight = np.linalg.eigh(normRhoRight.reshape(dPhys*dVirt, -1))

        # DEFINE FOR LATER RETURN THE COST FUNCTION

        fun = 0.5*np.sum(wLeft**2) + 0.5*np.sum(wRight**2)

        # COMPUTE THE GRADIENT OF THE TWO DENSITY MATRICES

        gradLeft, gradRight = 0.5*np.conj(vLeft)@np.diag(2*wLeft)@np.transpose(vLeft), 0.5*np.conj(vRight)@np.diag(2*wRight)@np.transpose(vRight)
        gradLeft, gradRight = gradLeft.reshape(dPhys, dVirt, dPhys, dVirt), gradRight.reshape(dPhys, dVirt, dPhys, dVirt)

        gradLeft = -tensor*(gradLeft.reshape(-1)@rhoLeft.reshape(-1)/np.trace(rhoLeft.reshape(dPhys*dVirt, -1))**2) + \
                        np.tensordot(gradLeft, tensor, axes = ([0, 1], [0, 1]))/np.trace(rhoLeft.reshape(dPhys*dVirt, -1))
        gradRight = -tensor*(gradRight.reshape(-1)@rhoRight.reshape(-1)/np.trace(rhoRight.reshape(dPhys*dVirt, -1))**2) + \
                        np.transpose(np.tensordot(gradRight, tensor, axes = ([0, 1], [0, 2]))/np.trace(rhoRight.reshape(dPhys*dVirt, -1)), axes = (0, 2, 1, 3))
        
        grad = 2*(gradLeft + gradRight)
        grad = grad.reshape(dPhys, dVirt, dVirt, int(dPurification/2), int(dPurification/2))

        gradA = np.tensordot(grad, np.conj(C), axes = ([2, 4], [2, 0]))
        gradA = np.tensordot(gradA, np.conj(B), axes = ([0, 3], [0, 2]))
        gradA = np.transpose(gradA, axes = (1, 0, 2))

        gradB = np.tensordot(grad, np.conj(C), axes = ([2, 4], [2, 0]))
        gradB = np.tensordot(gradB, np.conj(A), axes = ([1, 2], [1, 0]))
        gradB = np.transpose(gradB, axes = (0, 2, 1))

        gradC = np.tensordot(grad, np.conj(A), axes = ([1, 3], [1, 0]))
        gradC = np.tensordot(gradC, np.conj(B), axes = ([0, 3], [0, 1]))
        gradC = np.transpose(gradC, axes = (1, 2, 0))

        grad = list(np.real(gradA).reshape(-1)) + list(np.imag(gradA).reshape(-1)) + list(np.real(gradB).reshape(-1)) + list(np.imag(gradB).reshape(-1)) + \
                    list(np.real(gradC).reshape(-1)) + list(np.imag(gradC).reshape(-1))
        grad = np.array(grad)

        return (fun, grad)


    def traceDistance(tensor, dSlow, dPhys, dPurification, dVirt, left, right):

        idx1, idx2 = dPurification*dVirt*dSlow, 2*dPhys*dSlow*dSlow

        # CONSTRUCT THE THREE PIECES

        A, B, C = tensor[:idx1].reshape(2, -1), tensor[idx1:idx1+idx2].reshape(2, -1), tensor[idx1+idx2:].reshape(2, -1)
        A, B, C = A[0] + 1j*A[1], B[0] + 1j*B[1], C[0] + 1j*C[1]

        A, B, C = A.reshape(int(dPurification/2), dVirt, dSlow), B.reshape(dPhys, dSlow, dSlow), C.reshape(int(dPurification/2), dSlow, dVirt)

        tensor = np.tensordot(B, A, axes = (1, -1))
        tensor = np.tensordot(tensor, C, axes = (1, 1))
        tensor = np.transpose(tensor, axes = (0, 2, 4, 1, 3)).reshape(dPhys, dVirt, dVirt, dPurification)

        rhoLeft, rhoRight = np.tensordot(tensor, np.conj(tensor), axes = ([-2, -1], [-2, -1])), np.tensordot(tensor, np.conj(tensor), axes = ([-3, -1], [-3, -1]))
        normRhoLeft, normRhoRight = rhoLeft/np.trace(rhoLeft.reshape(dPhys*dVirt, -1)), rhoRight/np.trace(rhoRight.reshape(dPhys*dVirt, -1))
        normRhoLeft, normRhoRight = normRhoLeft - left, normRhoRight - right

        wLeft, vLeft = np.linalg.eigh(normRhoLeft.reshape(dPhys*dVirt, -1))
        wRight, vRight = np.linalg.eigh(normRhoRight.reshape(dPhys*dVirt, -1))

        # DEFINE FOR LATER RETURN THE COST FUNCTION
       
        return [0.5*np.sum(abs(wLeft)), 0.5*np.sum(abs(wRight))]

    ########################################################OPTIMIZE UNITARY###################################################################################

    def entanglementEntropy(self, bond, alpha = 1):

        aux = self.lamb[bond]
        aux = aux/np.sqrt(np.sum(aux**2))

        if alpha == 1:
            return -np.sum(aux**2*np.log2(aux**2))
        else:
            return np.log2(np.sum(aux**(2*alpha)))/(1-alpha)

    def applyPurificationUnitary(self, u):

         self.canonical = False
         
         for n in range(self.L):
            tensor = u[n]
            shapeMPO, shapeMPS = list(tensor.shape), list(self.A[n].shape)

            self.A[n] = np.tensordot(tensor, self.A[n], axes = (-1, 1))
            self.A[n] = np.transpose(self.A[n], axes = (3, 0, 1, 4, 2, 5)).reshape(shapeMPS[0], shapeMPO[0], shapeMPO[1]*shapeMPS[2], shapeMPO[2]*shapeMPS[3])

    ########################################################MPOS###############################################################################################

    

    def oneBodyMPO(J, g, step):

        """

        Parameters
        ----------
        J, g: float
            Matrix to compute the SVD.
        step: float
            Whether we want in return the leftmost matrix to be square.

        Returns
        ----------
        M: numpy.ndarray
            Matrix constructing the MPO
        """

        M = np.cos(step*g)*np.eye(2) - 1j*np.sin(step*g)*np.array([[0, 1], [1, 0]])
        M = M.reshape(2, 2, 1, 1)

        return [np.transpose(M, axes = (0, 2, 3, 1))]

    def compressedOneBodyMPO(J, g, step):

        """

        Parameters
        ----------
        J, g: float
            Matrix to compute the SVD.
        step: float
            Whether we want in return the leftmost matrix to be square.

        Returns
        ----------
        M: numpy.ndarray
            Matrix constructing the MPO
        """

        M = np.cos(step*g)*np.eye(2) - 1j*np.sin(step*g)*np.array([[0, 1], [1, 0]])
        M = M.reshape(2, 2, 1, 1)
        M = np.transpose(M, axes = (0, 2, 3, 1))

        M = np.tensordot(M, M, axes = (2, 1))
        M = np.transpose(M, axes = (0, 3, 1, 4, 2, 5)).reshape(4, 1, 1, 4)

        return [M, np.ones((1, 1, 1, 1))]

    def twoBodyMPO(J, g, step):

        """

        Parameters
        ----------
        J, g: float
            Matrix to compute the SVD.
        step: float
            Whether we want in return the leftmost matrix to be square.

        Returns
        ----------
        M: numpy.ndarray
            Matrix constructing the MPO
        """

        cos, sin = np.cos(J*step), np.sin(J*step)

        M0, M1 = np.array([[cos, 0], [0, -1j*sin]]), np.array([[0, np.sqrt(-1j*sin*cos)], [np.sqrt(-1j*sin*cos), 0]])

        M = np.tensordot(M0, np.eye(2), axes = 0) + np.tensordot(M1, np.array([[1, 0], [0, -1]]), axes = 0)
        M = np.transpose(M, axes = (2, 0, 1, 3))

        return [M]

    def compressedTwoBodyMPO(J, g, step):

        """

        Parameters
        ----------
        J, g: float
            Matrix to compute the SVD.
        step: float
            Whether we want in return the leftmost matrix to be square.

        Returns
        ----------
        M: numpy.ndarray
            Matrix constructing the MPO
        """

        cos, sin = np.cos(J*step), np.sin(J*step)

        M0, M1 = np.array([[cos, 0], [0, -1j*sin]]), np.array([[0, np.sqrt(-1j*sin*cos)], [np.sqrt(-1j*sin*cos), 0]])

        M = np.tensordot(M0, np.eye(2), axes = 0) + np.tensordot(M1, np.array([[1, 0], [0, -1]]), axes = 0)
        M = np.transpose(M, axes = (2, 0, 1, 3))

        M = np.tensordot(M, M, axes = (2, 1))
        M = np.transpose(M, axes = (0, 3, 1, 4, 2, 5)).reshape(4, 2, 2, 4)

        return [M, np.eye(2).reshape(1, 2, 2, 1)]

    def nextNearestNeighbourIsingMPO(J1, J2, g, h, step):

        """

        Parameters
        ----------
        J, g: float
            Matrix to compute the SVD.
        step: float
            Whether we want in return the leftmost matrix to be square.

        Returns
        ----------
        M: numpy.ndarray
            Matrix constructing the MPO
        """

        sigmaX, sigmaZ = np.array([[0, 1], [1, 0]]), np.array([[1, 0], [0, -1]])

        # 1st: construct the one body mpo

        M1 = expm(-1j*step*(g*sigmaX + h*sigmaZ))
        M1 = M1.reshape(2, 2, 1, 1)
        M1 = np.transpose(M1, axes = (0, 2, 3, 1))

        # 2nd: construct the two body mpo

        cos, sin = np.cos(J1*step), np.sin(J1*step)

        M2_0, M2_1 = np.array([[cos, 0], [0, -1j*sin]]), np.array([[0, np.sqrt(-1j*sin*cos)], [np.sqrt(-1j*sin*cos), 0]])

        M2 = np.tensordot(M2_0, np.eye(2), axes = 0) + np.tensordot(M2_1, np.array([[1, 0], [0, -1]]), axes = 0)
        M2 = np.transpose(M2, axes = (2, 0, 1, 3))

        # 3rd: construct the three body mpo

        cos, sin = np.cos(J2*step), np.sin(J2*step)

        M3_0, M3_1 = np.array([[cos, 0], [0, -1j*sin]]), np.array([[0, np.sqrt(-1j*sin*cos)], [np.sqrt(-1j*sin*cos), 0]])

        M3 = np.tensordot(M3_0, np.eye(2), axes = 0) + np.tensordot(M3_1, np.array([[1, 0], [0, -1]]), axes = 0)
        M3 = np.transpose(M3, axes = (2, 0, 1, 3))

        M3 = np.tensordot(M3, np.eye(2), axes = 0)
        M3 = np.transpose(M3, axes = (0, 4, 1, 2, 5, 3))

        shape = M3.shape
        M3 = M3.reshape(shape[0], shape[1]*shape[2], shape[3]*shape[4], shape[5])

        return [M1], [M2], [M3]

    def blockNextNearestNeighbourIsingMPO(J1, J2, g, h, step):

        """

        Parameters
        ----------
        J, g: float
            Matrix to compute the SVD.
        step: float
            Whether we want in return the leftmost matrix to be square.

        Returns
        ----------
        M: numpy.ndarray
            Matrix constructing the MPO
        """

        sigmaX, sigmaZ = np.array([[0, 1], [1, 0]]), np.array([[1, 0], [0, -1]])

        # 1st: construct the one body mpo

        M1 = expm(-1j*step*(g*sigmaX + h*sigmaZ))
        M1 = M1.reshape(2, 2, 1, 1)
        M1 = np.transpose(M1, axes = (0, 2, 3, 1))

        # 2nd: construct the two body mpo

        cos, sin = np.cos(J1*step), np.sin(J1*step)

        M2_0, M2_1 = np.array([[cos, 0], [0, -1j*sin]]), np.array([[0, np.sqrt(-1j*sin*cos)], [np.sqrt(-1j*sin*cos), 0]])

        M2 = np.tensordot(M2_0, np.eye(2), axes = 0) + np.tensordot(M2_1, np.array([[1, 0], [0, -1]]), axes = 0)
        M2 = np.transpose(M2, axes = (2, 0, 1, 3))

        # 3rd: construct the three body mpo

        cos, sin = np.cos(J2*step), np.sin(J2*step)

        M3_0, M3_1 = np.array([[cos, 0], [0, -1j*sin]]), np.array([[0, np.sqrt(-1j*sin*cos)], [np.sqrt(-1j*sin*cos), 0]])

        M3 = np.tensordot(M3_0, np.eye(2), axes = 0) + np.tensordot(M3_1, np.array([[1, 0], [0, -1]]), axes = 0)
        M3 = np.transpose(M3, axes = (2, 0, 1, 3))

        M3 = np.tensordot(M3, np.eye(2), axes = 0)
        M3 = np.transpose(M3, axes = (0, 4, 1, 2, 5, 3))

        shape = M3.shape
        M3 = M3.reshape(shape[0], shape[1]*shape[2], shape[3]*shape[4], shape[5])

        # 4th, block a couple of sites


        M1, M2, M3 = np.tensordot(M1, M1, axes = (2, 1)), np.tensordot(M2, M2, axes = (2, 1)), np.tensordot(M3, M3, axes = (2, 1))
        M1, M2, M3 = np.transpose(M1, axes = (0, 3, 1, 4, 2, 5)), np.transpose(M2, axes = (0, 3, 1, 4, 2, 5)), np.transpose(M3, axes = (0, 3, 1, 4, 2, 5))
        shape1, shape2, shape3 = M1.shape, M2.shape, M3.shape

        M1, M2, M3 = M1.reshape(shape1[0]*shape1[1], shape1[2], shape1[3], shape1[4]*shape1[5]), M2.reshape(shape2[0]*shape2[1], shape2[2], shape2[3], shape2[4]*shape2[5]), \
                        M3.reshape(shape3[0]*shape3[1], shape3[2], shape3[3], shape3[4]*shape3[5])

        return [M1, np.eye(1).reshape(1, 1, 1, 1)], [M2, np.eye(2).reshape(1, 2, 2, 1)], [M3, np.eye(4).reshape(1, 4, 4, 1)]

    ########################################################################

    def exactDispersionRelation(J, g, k):
        return abs(J) * np.sqrt(np.sin(k) ** 2 + (g - np.cos(k)) ** 2)


    def gl(g, l, t):
        def func(phi):
            e = uMPS.exactDispersionRelation(1, g, phi)
            return np.exp(-1j * phi * l) * (np.cos(phi) - g - 1j * np.sin(phi)) * (
                        g - np.cos(phi) - 1j * np.sin(phi) * np.cos(2 * e * t)) / e ** 2

        def realFunc(phi):
            return np.real(func(phi))

        def imagFunc(phi):
            return np.imag(func(phi))

        realIntegral = quad(realFunc, 0, 2 * np.pi)
        imagIntegral = quad(imagFunc, 0, 2 * np.pi)

        return realIntegral[0] / (2 * np.pi) + 1j * imagIntegral[0] / (2 * np.pi)


    def fl(g, l, t):
        def func(phi):
            e = uMPS.exactDispersionRelation(1, g, phi)
            return np.exp(-1j * phi * l) * np.sin(phi) * np.sin(2 * e * t) / e

        def realFunc(phi):
            return np.real(func(phi))

        def imagFunc(phi):
            return np.imag(func(phi))

        realIntegral = quad(realFunc, 0, 2 * np.pi)
        imagIntegral = quad(imagFunc, 0, 2 * np.pi)

        return realIntegral[0] / (-1j * 2 * np.pi) + 1j * imagIntegral[0] / (-1j * 2 * np.pi)


    def exactEntanglementEntropy(g, L, t):
        def P(g, l, t):
            return np.array([[-fl(g, l, t), gl(g, l, t)], [-gl(g, -l, t), fl(g, l, t)]])

        correlationMatrix = np.zeros((2 * L, 2 * L), dtype=np.complex128)

        for row in range(L):
            for column in range(L):
                l = row - column
                correlationMatrix[2 * row:2 * (row + 1), 2 * column:2 * (column + 1)] = P(g, l, t)

        schValues = np.real(1j * np.linalg.eig(correlationMatrix)[0])
        schValues = schValues[schValues > 0]
        schValues[schValues > 1] = 1

        def H(x):
            if (x > 0) and (x < 1):
                return (- (1 + x) * np.log2(1 / 2 + x / 2) - (1 - x) * np.log2(1 / 2 - x / 2)) / 2
            else:
                return 0

        schValues = [H(item) for item in schValues]
        return sum(schValues)

    def entanglementSpectrum(g, L, t):
        def P(g, l, t):
            return np.array([[-fl(g, l, t), gl(g, l, t)], [-gl(g, -l, t), fl(g, l, t)]])

        correlationMatrix = np.zeros((2 * L, 2 * L), dtype=np.complex128)

        for row in range(L):
            for column in range(L):
                l = row - column
                correlationMatrix[2 * row:2 * (row + 1), 2 * column:2 * (column + 1)] = P(g, l, t)

        schValues = np.real(1j * np.linalg.eig(correlationMatrix)[0])
        schValues = schValues[schValues > 0]
        schValues[schValues > 1] = 1

        def spectrum(x):
            return np.log((1+x)/(1-x))/2

        schValues = [spectrum(item) for item in schValues]
        schValues.sort()
        return schValues


    def exactTransverseMagnetization(t, J, g):

        return (1/np.pi)*quad(lambda k:
            (np.cos(2*uMPS.exactDispersionRelation(J, g, k)*t)*np.sin(k)**2 + (np.cos(k) - g)**2)/uMPS.exactDispersionRelation(J, g, k)**2, 0, np.pi)[0]

                   



